Contamination in the Kepler Field. Identification of 685 KOIs as False Positives Via Ephemeris Matching Based On Q1-Q12 Data

The Kepler mission has to date found almost 6,000 planetary transit-like signals, utilizing three years of data for over 170,000 stars at extremely high photometric precision. Due to its design, contamination from eclipsing binaries, variable stars, and other transiting planets results in a significant number of these signals being false positives. This directly affects the determination of the occurrence rate of Earth-like planets in our Galaxy, as well as other planet population statistics. In order to detect as many of these false positives as possible, we perform ephemeris matching among all transiting planet, eclipsing binary, and variable star sources. We find that 685 Kepler Objects of Interest - 12% of all those analyzed - are false positives as a result of contamination, due to 409 unique parent sources. Of these, 118 have not previously been identified by other methods. We estimate that ~35% of KOIs are false positives due to contamination, when performing a first-order correction for observational bias. Comparing single-planet candidate KOIs to multi-planet candidate KOIs, we find an observed false positive fraction due to contamination of 16% and 2.4% respectively, bolstering the existing evidence that multi-planet KOIs are significantly less likely to be false positives. We also analyze the parameter distributions of the ephemeris matches and derive a simple model for the most common type of contamination in the Kepler field. We find that the ephemeris matching technique is able to identify low signal-to-noise false positives that are difficult to identify with other vetting techniques. We expect false positive KOIs to become more frequent when analyzing more quarters of Kepler data, and note that many of them will not be able to be identified based on Kepler data alone.

==> anc/tab2.tex <==
\\
\cutinhead{Antipodal Reflection}\\
3900.01 & 011911580 & 003644542-sec & 003644542 & 3:1 & 41461.2 & -18 & 44 & 8.35 & 5.55 & 2.41E+02 & 0\\
4646.01 & 012012439 & 003439031-sec & 003439031 & 1:2 & 42997.7 & 5 & 64 & 11.29 & 4.04 & 3.67E+03 & 0\\
\cutinhead{CCD Crosstalk}\\
559.01 & 006422367 & 005343976-pri & 005343976 & 1:1 & 6526.0 & 0 & 1 & 12.61 & 2.18 & 9.23E+02 & 0\\
1192.02 & 003644071 & 3511.01 & 003644542 & 3:1 & 447.0 & -6 & -1 & 8.35 & 5.86 & 6.14E+01 & 0\\
2908.01 & 006612284 & 006206751-pri & 006206751 & 1:1 & 3776.4 & 0 & -2 & 12.14 & 3.75 & 9.37E+02 & 0\\
3827.01 & 005114623 & 003858884-pri & 003858884 & 13:1 & 7285.7 & 9 & 0 & 9.28 & 6.08 & 6.78E+01 & 0\\
3827.02 & 005114623 & 003858884-pri & 003858884 & 15:1 & 7285.7 & 9 & 0 & 9.28 & 6.08 & 7.19E+01 & 0\\
3959.01 & 009282769 & BR-Cyg-pri & 009899416 & 1:1 & 7582.2 & 3 & 2 & 10.03 & 3.38 & 1.39E+04 & 0\\
4113.01 & 009282762 & BR-Cyg-pri & 009899416 & 1:1 & 7602.3 & -2 & 7 & 10.03 & 5.68 & 4.37E+03 & 0\\
4429.01 & 004584865 & 006891512-sec & 006891512 & 1:2 & 10889.0 & -13 & 0 & 11.39 & 1.19 & 8.71E+03 & 0\\
\cutinhead{Column Anomaly}\\
1924.01 & 005108214 & 3688.01 & 005020034 & 1:1 & 89.7 & -22 & 1 & 15.81 & -7.97 & 2.47E+03 & 0\\
2233.01 & 008963721 & 009101279-pri & 009101279 & 1:1 & 1527.8 & 384 & 0 & 13.95 & 0.73 & 4.73E+03 & 0\\
2600.01 & 009777251 & BR-Cyg-pri & 009899416 & 1:1 & 1984.9 & 499 & 3 & 10.03 & 5.03 & 5.31E+03 & 0\\
2769.01 & 009692128 & 009569866-pri & 009569866 & 1:1 & 845.0 & 212 & 0 & 13.98 & -0.32 & 2.77E+03 & 0\\
2997.01 & 009777256 & BR-Cyg-pri & 009899416 & 1:1 & 1975.9 & 496 & 1 & 10.03 & 5.23 & 4.55E+03 & 0\\
3028.01 & 009838804 & BR-Cyg-pri & 009899416 & 1:1 & 763.2 & 191 & 3 & 10.03 & 5.96 & 3.25E+03 & 0\\
3084.01 & 003324986 & 003836439-pri & 003836439 & 1:1 & 3214.5 & -286 & 6 & 7.57 & 7.42 & 3.92E+02 & 3\\
3223.01 & 005556726 & 005471619-pri & 005471619 & 1:1 & 489.4 & 123 & 1 & 12.37 & -0.20 & 8.10E+03 & 0\\
3240.01 & 006206559 & 006206751-pri & 006206751 & 1:1 & 308.0 & 78 & -1 & 12.14 & 0.20 & 9.02E+03 & 0\\
3243.01 & 009821151 & T-Lyr1-17236-pri & 009821078 & 1:1 & 173.3 & 44 & -1 & 14.12 & -1.73 & 7.37E+03 & 0\\
3247.01 & 003336476 & UZ-Lyr-pri & 002708156 & 1:1 & 2112.0 & -531 & 1 & 10.67 & 1.74 & 3.98E+04 & 0\\
3498.01 & 008635938 & 008700506-pri & 008700506 & 1:1 & 313.4 & 79 & 0 & 13.48 & -0.52 & 2.07E+03 & 0\\
3968.01 & 008823833 & 008823397-pri & 008823397 & 1:1 & 487.8 & 123 & 0 & 13.25 & -0.35 & 1.08E+04 & 0\\
4020.01 & 007038096 & RR-Lyr-pri & 007198959 & 1:1 & 4900.3 & 836 & -1 & 7.86 & 6.79 & 1.56E+03 & 3\\
4044.01 & 005201115 & 005288543-pri & 005288543 & 1:2 & 351.4 & 88 & 0 & 13.59 & -0.72 & 6.98E+03 & 0\\
4048.01 & 010272389 & V850-Cyg-pri & 010206340 & 1:1 & 311.7 & 78 & 1 & 11.20 & 3.14 & 4.85E+03 & 0\\
4058.01 & 004769931 & 3664.01 & 004678875 & 1:1 & 448.1 & 112 & 1 & 13.24 & 0.66 & 1.00E+04 & 0\\
4083.01 & 008524346 & 3518.01 & 008589754 & 1:1 & 487.5 & 123 & 0 & 14.00 & -0.28 & 2.77E+03 & 0\\
4094.01 & 008128247 & 008128965-pri & 008128965 & 1:2 & 486.9 & 122 & 0 & 13.23 & 0.10 & 4.60E+03 & 0\\
4114.01 & 003117046 & 3511.01 & 003644542 & 3:1 & 2113.5 & 531 & 5 & 8.35 & 6.47 & 4.60E+02 & 0\\
4125.01 & 009099950 & 009164694-pri & 009164694 & 1:1 & 163.6 & 41 & 0 & 14.18 & -1.33 & 9.96E+03 & 0\\
4138.01 & 004636565 & 004445630-pri & 004445630 & 1:2 & 1217.5 & 306 & 0 & 13.86 & -1.35 & 1.23E+04 & 0\\
4142.01 & 009716302 & BR-Cyg-pri & 009899416 & 1:1 & 2638.5 & 663 & 5 & 10.03 & 6.46 & 1.52E+03 & 0\\
4147.01 & 008029197 & 008098300-pri & 008098300 & 1:2 & 293.3 & 74 & -1 & 12.82 & -0.17 & 1.01E+04 & 0\\
4197.01 & 009777724 & BR-Cyg-pri & 009899416 & 1:1 & 1509.7 & 379 & 3 & 10.03 & 5.84 & 4.03E+03 & 0\\
4243.01 & 009777757 & BR-Cyg-pri & 009899416 & 1:1 & 1477.6 & 371 & 4 & 10.03 & 2.97 & 2.03E+04 & 0\\
4306.01 & 008149484 & 008081389-pri & 008081389 & 1:1 & 229.3 & 58 & 0 & 13.99 & -0.90 & 1.25E+04 & 0\\
4316.01 & 009777290 & BR-Cyg-pri & 009899416 & 1:1 & 1957.7 & 492 & 5 & 10.03 & 6.31 & 2.26E+03 & 0\\
4350.01 & 011872139 & T-Cyg1-00246-pri & 011922782 & 1:2 & 609.0 & 153 & 2 & 10.46 & 2.85 & 9.30E+03 & 0\\
4387.01 & 002830919 & 003836439-pri & 003836439 & 1:1 & 5110.8 & -763 & 6 & 7.57 & 7.18 & 5.62E+02 & 3\\
4433.01 & 009518651 & FL-Lyr-pri & 009641031 & 1:1 & 771.8 & -194 & 2 & 9.18 & 4.93 & 8.21E+03 & 0\\
4437.01 & 008492101 & 008621026-pri & 008621026 & 1:1 & 951.1 & 0 & 239 & 13.37 & 0.14 & 3.16E+03 & 0\\
4438.01 & 006343576 & 3512.01 & 006182849 & 1:1 & 1371.0 & 345 & 0 & 13.72 & -0.21 & 3.25E+03 & 0\\
4455.01 & 009777200 & BR-Cyg-pri & 009899416 & 1:1 & 2041.8 & 513 & 1 & 10.03 & 3.89 & 1.56E+04 & 0\\
4516.01 & 009849884 & 009971475-pri & 009971475 & 1:1 & 1507.6 & 379 & 0 & 13.17 & -0.57 & 3.63E+03 & 0\\
4517.01 & 011243547 & 011401845-pri & 011401845 & 1:1 & 1079.4 & 271 & 1 & 14.36 & 0.40 & 5.80E+03 & 0\\
4534.01 & 007699298 & 3706.01 & 007770471 & 1:1 & 617.8 & 155 & -1 & 14.62 & -1.07 & 2.23E+04 & 0\\
4553.01 & 006126076 & 006045264-pri & 006045264 & 1:1 & 432.0 & 109 & 1 & 13.44 & -0.71 & 2.14E+04 & 0\\
4559.01 & 007285673 & RR-Lyr-pri & 007198959 & 1:1 & 4147.3 & 521 & 0 & 7.86 & 6.64 & 2.61E+03 & 3\\
4611.01 & 010801249 & 010735564-pri & 010735564 & 1:1 & 498.2 & 125 & 0 & 14.57 & -1.20 & 1.01E+04 & 0\\
4620.01 & 011137065 & V2083-Cyg-pri & 010342012 & 1:2 & 5482.1 & 677 & 0 & 6.90 & 7.91 & 2.16E+03 & 3\\
4635.01 & 009873759 & 009873869-pri & 009873869 & 1:1 & 324.1 & 82 & 1 & 13.04 & 0.78 & 3.95E+03 & 0\\
4658.01 & 004946049 & 3664.01 & 004678875 & 1:1 & 1061.1 & 267 & 0 & 13.24 & -0.29 & 4.98E+04 & 0\\
4675.01 & 010130057 & FL-Lyr-pri & 009641031 & 1:1 & 3770.8 & -384 & 5 & 9.18 & 6.44 & 3.37E+03 & 3\\
4677.01 & 009838608 & BR-Cyg-pri & 009899416 & 1:1 & 982.9 & 247 & 2 & 10.03 & 5.14 & 7.96E+03 & 0\\
4692.01 & 010972902 & V753-Cyg-pri & 010858720 & 3:2 & 1114.4 & -280 & 1 & 10.97 & 3.80 & 5.68E+03 & 0\\
4788.01 & 009396760 & FL-Lyr-pri & 009641031 & 1:1 & 1783.6 & -448 & 3 & 9.18 & 5.38 & 3.45E+03 & 0\\
4814.01 & 009777556 & BR-Cyg-pri & 009899416 & 1:1 & 1676.0 & 421 & 3 & 10.03 & 6.04 & 1.43E+03 & 0\\
4887.01 & 004059887 & 004160006-pri & 004160006 & 1:2 & 459.4 & 115 & 1 & 14.30 & -1.39 & 2.01E+04 & 0\\
\cutinhead{Direct PRF}\\
6.01 & 003248033 & 1759.01 & 003248019 & 1:1 & 14.3 & -4 & 0 & 15.39 & -3.23 & 1.69E+02 & 0\\
8.01 & 005903312 & 3692.01 & 005903301 & 1:1 & 8.0 & -2 & -1 & 15.15 & -2.70 & 2.67E+01 & 0\\
11.01 & 011913073 & 011913071-pri & 011913071 & 1:1 & 34.9 & 7 & -5 & 9.53 & 3.96 & 2.49E+02 & 0\\
15.01 & 003964562 & 3542.01 & 003964545 & 1:1 & 9.4 & -2 & 2 & 14.78 & -2.37 & 1.24E+02 & 0\\
16.01 & 009110357 & 3607.01 & 009110346 & 1:1 & 9.9 & 2 & -2 & 16.40 & -2.82 & 2.77E+02 & 0\\
24.01 & 004743513 & 3572.01 & 004743508 & 1:1 & 4.3 & 0 & -1 & 14.55 & -1.59 & 1.04E+01 & 0\\
26.01 & 005021737 & 005021732-pri & 005021732 & 1:1 & 4.5 & 0 & -1 & 13.62 & -1.63 & 1.08E+00 & 0\\
43.01 & 009025922 & 3596.01 & 009025914 & 1:1 & 8.4 & 2 & 1 & 16.76 & -3.47 & 5.97E+01 & 0\\
90.01 & 009210823 & 009210828-pri & 009210828 & 1:2 & 15.2 & -2 & -3 & 13.22 & -1.48 & 3.29E+02 & 0\\
106.01 & 010489525 & 010489521-pri & 010489521 & 1:2 & 11.8 & -2 & -2 & 16.17 & -3.39 & 8.35E+02 & 0\\
121.01 & 003247396 & 4035.01 & 003247404 & 1:1 & 6.8 & 2 & 0 & 18.53 & -5.77 & 7.91E+01 & 0\\
133.01 & 011673674 & 011673686-pri & 011673686 & 1:1 & 16.5 & 4 & -1 & 11.69 & 1.97 & 7.48E+00 & 0\\
140.01 & 005130369 & 3707.01 & 005130380 & 1:1 & 5.9 & 0 & 1 & 16.30 & -2.45 & 2.97E+01 & 0\\
146.01 & 009048161 & 009048145-pri & 009048145 & 1:1 & 9.0 & 0 & 2 & 13.09 & -0.06 & 1.53E+01 & 0\\
158.01 & 010555375 & 3771.01 & 010555365 & 1:1 & 6.7 & -2 & 0 & 16.61 & -2.85 & 3.28E+01 & 0\\
164.01 & 005652237 & 3703.01 & 005652260 & 1:1 & 9.4 & 0 & 2 & 17.30 & -3.79 & 3.80E+02 & 0\\
169.01 & 006185711 & 006185717-pri & 006185717 & 1:1 & 11.8 & 3 & -2 & 13.39 & 0.19 & 4.64E+01 & 0\\
170.01 & 011044770 & 3327.01 & 011044779 & 1:1 & 11.0 & 2 & 0 & 15.47 & -2.09 & 1.24E+02 & 0\\
175.01 & 008323753 & 3767.01 & 008323764 & 1:1 & 7.7 & -2 & 0 & 17.38 & -3.89 & 9.62E+01 & 0\\
178.01 & 011455491 & 3673.01 & 011455484 & 1:1 & 6.9 & 0 & -2 & 16.15 & -2.70 & 6.90E+02 & 0\\
233.01 & 005023956 & 3570.01 & 005023948 & 1:1 & 8.9 & 2 & 0 & 15.05 & -0.44 & 3.36E+01 & 0\\
236.01 & 008453211 & 008453191-pri & 008453191 & 1:2 & 14.4 & 3 & 0 & 13.36 & 1.22 & 3.71E+01 & 0\\
243.01 & 009592579 & 3565.01 & 009592575 & 1:1 & 6.7 & 0 & 1 & 15.90 & -0.80 & 3.12E+01 & 0\\
263.01 & 010514430 & 1614.01 & 010514429 & 1:1 & 2.1 & 1 & 1 & 11.41 & -0.59 & 1.21E+00 & 0\\
264.01 & 003097346 & 3648.01 & 003097352 & 1:1 & 10.3 & 0 & 3 & 16.94 & -5.38 & 1.10E+03 & 0\\
286.01 & 008258171 & 3870.01 & 008258160 & 1:1 & 9.3 & 2 & -2 & 16.38 & -4.73 & 8.01E+01 & 0\\
293.01 & 011200415 & 3724.01 & 011200405 & 1:1 & 7.6 & 1 & -1 & 16.80 & -4.75 & 2.78E+02 & 0\\
300.01 & 003438975 & 003439031-sec & 003439031 & 1:2 & 38.3 & -2 & -10 & 11.29 & 1.01 & 3.51E+03 & 0\\
311.01 & 007024511 & 007024530-pri & 007024530 & 1:1 & 12.7 & 1 & 4 & 15.52 & -2.87 & 3.61E+01 & 0\\
324.01 & 009641041 & FL-Lyr-pri & 009641031 & 1:2 & 66.6 & -15 & -7 & 9.18 & 3.04 & 2.75E+03 & 0\\
325.01 & 009724984 & 009724993-pri & 009724993 & 1:1 & 9.7 & -1 & 2 & 12.52 & 0.42 & 3.57E+01 & 0\\
329.01 & 010031885 & 010031808-pri & 010031808 & 1:1 & 62.5 & -15 & 2 & 9.56 & 3.92 & 9.90E+02 & 0\\
334.01 & 010383687 & 3671.01 & 010383696 & 1:1 & 10.9 & -1 & -3 & 16.95 & -3.65 & 5.51E+02 & 0\\
336.01 & 010518725 & 010518735-sec & 010518735 & 1:1 & 14.6 & 4 & 1 & 16.74 & -3.62 & 7.39E+02 & 0\\
359.01 & 012106929 & 3895.01 & 012106934 & 1:1 & 12.0 & -1 & -2 & 18.36 & -4.56 & 8.35E+01 & 1\\
363.01 & 002438070 & 002438061-pri & 002438061 & 1:2 & 6.3 & 2 & 0 & 17.50 & -3.73 & 4.45E+00 & 0\\
376.01 & 012643589 & 3626.01 & 012643582 & 1:1 & 7.5 & -1 & 2 & 16.44 & -2.69 & 6.97E+01 & 0\\
378.01 & 002449074 & 3702.01 & 002449090 & 1:1 & 10.6 & -1 & 3 & 16.24 & -3.09 & 1.42E+02 & 0\\
380.01 & 002452450 & 3687.01 & 002452440 & 1:1 & 7.4 & 0 & -2 & 16.47 & -3.36 & 6.16E+01 & 0\\
382.01 & 003231137 & 3643.01 & 003231120 & 1:1 & 8.7 & 1 & 2 & 16.60 & -3.04 & 1.76E+02 & 0\\
391.01 & 003858804 & 003858884-sec & 003858884 & 1:1 & 65.2 & 11 & -12 & 9.28 & 4.50 & 6.30E+02 & 0\\
411.01 & 005478055 & 3738.01 & 005478083 & 1:1 & 12.6 & 2 & 1 & 17.52 & -3.01 & 2.86E+02 & 0\\
441.01 & 003340312 & 3677.01 & 003340313 & 1:1 & 11.0 & -2 & 1 & 16.25 & -1.71 & 8.72E+01 & 0\\
447.01 & 005021176 & 3679.01 & 005021174 & 1:1 & 7.3 & 1 & 1 & 17.70 & -2.84 & 6.17E+02 & 0\\
451.01 & 006200715 & 3694.01 & 006200709 & 1:1 & 6.9 & 2 & -1 & 16.72 & -1.79 & 8.44E+01 & 0\\
461.01 & 008621348 & 3682.01 & 008621353 & 1:1 & 7.3 & 1 & -2 & 17.95 & -3.54 & 5.85E+02 & 0\\
485.01 & 012316431 & 3575.01 & 012316447 & 1:1 & 14.4 & 4 & 0 & 16.11 & -1.94 & 3.08E+02 & 0\\
489.01 & 002576197 & 4465.01 & 002576224 & 1:1 & 15.7 & 1 & -3 & 12.73 & 1.88 & 5.08E-02 & 1\\
493.01 & 003834360 & 003834364-pri & 003834364 & 1:1 & 11.4 & 0 & -3 & 14.66 & 0.06 & 8.79E+01 & 0\\
495.01 & 004049108 & 004049124-pri & 004049124 & 1:1 & 11.7 & 2 & -2 & 14.65 & 0.22 & 1.74E+02 & 0\\
502.01 & 005282051 & 1545.01 & 005282049 & 1:1 & 8.3 & -2 & 1 & 15.17 & -0.89 & 8.12E+01 & 0\\
515.01 & 007812179 & 3665.01 & 007812175 & 1:1 & 5.1 & 1 & 1 & 16.33 & -1.90 & 7.41E+01 & 0\\
516.01 & 007840044 & 3758.01 & 007840035 & 1:1 & 6.8 & 0 & -2 & 16.90 & -2.37 & 1.18E+02 & 0\\
527.01 & 009636569 & 3618.01 & 009636559 & 1:1 & 10.1 & -2 & 2 & 17.04 & -2.60 & 6.68E+02 & 0\\
544.01 & 011913012 & 011913071-pri & 011913071 & 1:1 & 90.4 & 15 & 17 & 9.53 & 5.23 & 4.49E+02 & 0\\
553.01 & 005303551 & 3982.01 & 005303557 & 1:1 & 4.8 & 1 & 0 & 16.49 & -1.61 & 6.92E+00 & 0\\
556.01 & 005738496 & 005738506-sec & 005738506 & 1:1 & 11.2 & -1 & 2 & 18.35 & -3.55 & 2.85E+02 & 0\\
565.01 & 007025846 & 007025851-pri & 007025851 & 1:2 & 14.8 & 3 & -2 & 14.39 & -0.09 & 1.25E+03 & 0\\
576.01 & 008474898 & 008474892-pri & 008474892 & 1:1 & 7.5 & -1 & 2 & 14.37 & 0.17 & 5.89E+00 & 0\\
591.01 & 009886221 & 3614.01 & 009886224 & 1:1 & 13.4 & -1 & 3 & 16.33 & -1.93 & 1.03E+03 & 0\\
603.01 & 002441151 & 3642.01 & 002441161 & 1:1 & 10.6 & 2 & 1 & 16.65 & -1.97 & 6.95E+01 & 0\\
613.01 & 006960456 & 3654.01 & 006960446 & 1:1 & 8.0 & 0 & -2 & 16.80 & -2.01 & 5.37E+02 & 0\\
630.01 & 004659405 & 3691.01 & 004751083 & 1:1 & 9.9 & 2 & -1 & 16.03 & -2.10 & 1.57E+02 & 0\\
642.01 & 005181817 & 3638.01 & 005181804 & 1:1 & 9.9 & 0 & -2 & 15.93 & -2.72 & 2.44E+02 & 0\\
651.01 & 005796186 & 3369.01 & 005796185 & 1:1 & 8.5 & 2 & 1 & 15.83 & -1.92 & 8.93E+01 & 0\\
669.01 & 006960445 & 3654.01 & 006960446 & 1:1 & 6.7 & -1 & -1 & 16.80 & -2.96 & 1.22E+02 & 0\\
672.03 & 007115785 & RR-Lyr-pri & 007198959 & 1:1 & 733.4 & 39 & -181 & 7.86 & 6.14 & 2.40E+04 & 0\\
675.01 & 007385509 & 007385478-pri & 007385478 & 1:1 & 18.4 & -4 & -3 & 11.47 & 2.37 & 1.11E+02 & 0\\
702.01 & 009053112 & 3751.01 & 009053086 & 1:1 & 14.3 & -3 & 2 & 14.03 & -0.28 & 4.00E+01 & 0\\
712.01 & 009640976 & FL-Lyr-pri & 009641031 & 1:1 & 138.2 & 35 & 2 & 9.18 & 4.54 & 2.51E+03 & 0\\
713.01 & 009640985 & FL-Lyr-pri & 009641031 & 1:1 & 63.1 & 13 & -9 & 9.18 & 4.66 & 8.48E+02 & 0\\
727.01 & 010191070 & T-Lyr1-00687-sec & 010191056 & 1:2 & 26.5 & -1 & -7 & 10.81 & 5.01 & 8.71E+01 & 0\\
731.01 & 010259031 & 3630.01 & 010259029 & 1:1 & 6.1 & -2 & 1 & 17.11 & -1.52 & 4.51E+01 & 0\\
748.01 & 010583180 & T-Lyr1-01013-pri & 010583181 & 1:1 & 52.9 & -10 & 9 & 11.01 & 4.26 & 4.96E+02 & 0\\
789.01 & 012459725 & 3662.01 & 012459731 & 1:1 & 12.0 & 1 & 3 & 17.43 & -1.70 & 4.16E+02 & 0\\
796.01 & 003114661 & 003114667-pri & 003114667 & 1:2 & 8.4 & -2 & 1 & 17.38 & -1.63 & 1.80E+01 & 0\\
807.01 & 003836375 & 003836439-pri & 003836439 & 1:1 & 66.2 & 16 & 5 & 7.57 & 8.40 & 4.75E+01 & 0\\
808.01 & 003838486 & 3700.01 & 003838496 & 1:1 & 10.1 & 2 & 1 & 17.90 & -2.06 & 5.37E+02 & 0\\
836.01 & 005481416 & 3772.01 & 005481426 & 1:1 & 6.0 & 1 & 1 & 19.32 & -3.48 & 2.79E+02 & 0\\
839.01 & 005649215 & 3636.01 & 005649206 & 1:1 & 7.7 & -1 & -1 & 17.99 & -2.97 & 1.80E+02 & 0\\
859.01 & 006675056 & 3611.01 & 006675060 & 1:1 & 9.3 & 1 & 2 & 16.51 & -0.96 & 1.42E+02 & 0\\
894.01 & 007708215 & 3666.01 & 007708193 & 1:1 & 11.1 & 3 & 0 & 15.99 & -0.73 & 4.75E+01 & 0\\
909.01 & 008256049 & 3652.01 & 008256044 & 1:1 & 7.9 & 2 & -1 & 15.88 & -0.22 & 9.02E+00 & 0\\
930.01 & 009159275 & 009159301-pri & 009159301 & 1:1 & 21.2 & -5 & 3 & 12.15 & 3.47 & 2.74E+02 & 0\\
932.01 & 009166870 & 009166862-pri & 009166862 & 1:1 & 7.5 & -2 & 1 & 15.27 & -0.22 & 1.42E+01 & 0\\
946.01 & 009661877 & 3647.01 & 009661869 & 1:1 & 7.8 & 2 & 0 & 16.68 & -1.51 & 1.08E+02 & 0\\
965.01 & 003337351 & 003230227-pri & 003230227 & 1:1 & 17.8 & -2 & 4 & 9.00 & 4.36 & 1.24E+00 & 0\\
982.01 & 001433962 & 3924.01 & 001433980 & 1:1 & 14.3 & 3 & -2 & 14.92 & 0.56 & 1.46E+02 & 0\\
989.02 & 010743597 & 010743600-pri & 010743600 & 1:1 & 5.6 & 0 & -1 & 17.21 & -1.72 & 7.42E+01 & 0\\
995.01 & 003858949 & 003858884-pri & 003858884 & 1:1 & 43.0 & -5 & 10 & 9.28 & 5.30 & 4.95E+02 & 0\\
996.01 & 003858824 & 003858884-pri & 003858884 & 1:1 & 61.1 & 14 & -7 & 9.28 & 6.07 & 2.25E+02 & 0\\
1004.01 & 002309585 & 002309587-pri & 002309587 & 1:1 & 11.7 & -2 & 1 & 13.93 & 1.45 & 1.53E+01 & 0\\
1012.01 & 008127639 & 3713.01 & 008127648 & 1:1 & 10.0 & 3 & 0 & 17.51 & -2.12 & 1.36E+02 & 0\\
1021.01 & 002558363 & 002558370-pri & 002558370 & 1:1 & 6.9 & -1 & 1 & 18.55 & -2.55 & 5.20E+01 & 0\\
1023.01 & 002445154 & 002445134-pri & 002445134 & 1:1 & 16.7 & 1 & 4 & 13.55 & 1.61 & 1.78E+02 & 0\\
1028.01 & 002166206 & 3735.01 & 002166200 & 1:1 & 8.3 & -1 & -2 & 17.64 & -4.34 & 2.49E+02 & 0\\
1037.01 & 006205468 & 006205460-pri & 006205460 & 1:1 & 17.6 & -4 & 0 & 12.75 & 2.77 & 2.20E+02 & 0\\
1038.01 & 006153201 & 006153219-pri & 006153219 & 1:1 & 9.3 & 0 & 2 & 17.09 & -1.65 & 4.23E+01 & 0\\
1040.01 & 005817553 & 005817566-sec & 005817566 & 1:2 & 15.3 & -3 & 3 & 11.68 & 2.40 & 1.09E+02 & 0\\
1041.01 & 005982368 & 005982353-pri & 005982353 & 1:1 & 11.0 & 3 & 1 & 11.12 & 2.92 & 2.31E+00 & 0\\
1042.01 & 005816811 & 3645.01 & 005816806 & 1:1 & 7.0 & -2 & 0 & 17.05 & -2.20 & 9.35E+01 & 0\\
1042.02 & 005816811 & 3645.01 & 005816806 & 2:1 & 7.0 & -2 & 0 & 17.05 & -2.20 & 1.28E+02 & 0\\
1045.01 & 006066403 & 006066379-pri & 006066379 & 1:1 & 12.2 & 3 & -1 & 15.47 & -1.92 & 1.98E+02 & 0\\
1049.01 & 005876368 & 005876360-pri & 005876360 & 1:2 & 5.0 & -1 & 1 & 17.17 & -2.38 & 4.07E+01 & 0\\
1055.01 & 005866099 & 3651.01 & 005866104 & 1:1 & 5.5 & 0 & -1 & 17.07 & -3.37 & 2.14E+02 & 0\\
1057.01 & 006066416 & 006066379-pri & 006066379 & 1:1 & 14.8 & 2 & -3 & 15.47 & -3.92 & 5.67E+02 & 0\\
1068.01 & 008264070 & 3655.01 & 008264097 & 1:1 & 14.0 & 3 & 2 & 17.69 & -2.65 & 3.06E+02 & 0\\
1071.01 & 008244190 & 3545.01 & 008244173 & 1:1 & 13.7 & 3 & 3 & 15.90 & -1.40 & 1.95E+03 & 0\\
1073.01 & 008262210 & 008262223-pri & 008262223 & 1:1 & 26.7 & -1 & 6 & 12.15 & 1.80 & 9.96E+02 & 0\\
1077.01 & 010268907 & 010268903-pri & 010268903 & 1:1 & 6.0 & -1 & 0 & 17.36 & -1.63 & 1.89E+02 & 0\\
1087.01 & 003124412 & 003124420-pri & 003124420 & 1:1 & 5.8 & 1 & 0 & 18.24 & -3.33 & 1.79E+01 & 0\\
1091.01 & 003098184 & 003098194-sec & 003098194 & 1:2 & 8.8 & -2 & 0 & 13.90 & 1.25 & 1.51E+01 & 0\\
1100.01 & 003228824 & V404-Lyr-pri & 003228863 & 1:1 & 59.1 & 7 & -13 & 11.82 & 3.92 & 9.84E+02 & 0\\
1107.01 & 003228959 & V404-Lyr-pri & 003228863 & 1:1 & 82.6 & 20 & 5 & 11.82 & 3.58 & 2.34E+03 & 0\\
1111.01 & 003120276 & 003120320-pri & 003120320 & 1:1 & 36.5 & 5 & 8 & 10.88 & 4.33 & 3.66E+02 & 0\\
1112.01 & 003109930 & 4720.01 & 003109937 & 1:1 & 4.8 & -1 & -2 & 15.75 & -1.12 & 1.23E+00 & 0\\
1114.01 & 003337425 & 003230227-pri & 003230227 & 1:1 & 64.9 & 5 & 16 & 9.00 & 5.93 & 2.16E+02 & 0\\
1119.01 & 003003992 & 003003991-pri & 003003991 & 1:1 & 19.8 & -5 & -2 & 13.93 & -2.77 & 1.50E+03 & 0\\
1124.01 & 006301035 & 006301030-pri & 006301030 & 1:1 & 8.8 & 3 & 1 & 17.78 & -2.80 & 1.24E+02 & 0\\
1126.01 & 006307521 & 006307537-pri & 006307537 & 1:1 & 19.3 & 2 & 4 & 11.75 & 3.51 & 1.95E+02 & 0\\
1132.01 & 008330548 & 008330575-sec & 008330575 & 1:1 & 12.3 & 2 & 3 & 13.48 & 0.96 & 6.23E+00 & 0\\
1132.02 & 008330548 & 008330575-sec & 008330575 & 1:2 & 12.3 & 2 & 3 & 13.48 & 0.96 & 6.53E+00 & 0\\
1133.01 & 008374494 & 008374499-pri & 008374499 & 1:1 & 8.3 & -1 & -2 & 14.91 & 0.84 & 1.76E+01 & 0\\
1134.01 & 008414907 & 008414914-pri & 008414914 & 2:1 & 5.2 & -1 & -1 & 17.91 & -2.13 & 1.15E+01 & 0\\
1134.02 & 008414907 & 008414914-sec & 008414914 & 2:1 & 5.2 & -1 & -1 & 17.91 & -2.13 & 1.43E+01 & 0\\
1136.01 & 008386035 & 008386048-pri & 008386048 & 2:1 & 11.8 & -2 & 2 & 16.65 & -4.00 & 1.44E+02 & 0\\
1139.01 & 008378634 & 008378656-pri & 008378656 & 1:1 & 14.2 & 3 & -1 & 12.79 & 0.27 & 1.79E+02 & 0\\
1144.01 & 008302450 & 008302455-pri & 008302455 & 1:2 & 73.9 & 11 & -15 & 11.54 & 3.75 & 3.42E+02 & 0\\
1147.01 & 008299955 & 3631.01 & 008299947 & 1:1 & 11.2 & -2 & -2 & 17.74 & -4.27 & 1.83E+03 & 0\\
1155.01 & 010342041 & V2083-Cyg-pri & 010342012 & 1:2 & 63.0 & 7 & -13 & 6.90 & 7.76 & 4.96E+01 & 0\\
1157.01 & 010342065 & V2083-Cyg-pri & 010342012 & 1:2 & 58.9 & -5 & -13 & 6.90 & 7.06 & 9.94E+01 & 0\\
1158.01 & 010352945 & 3756.01 & 010352938 & 1:1 & 7.3 & 2 & 2 & 14.35 & 1.05 & 1.12E+01 & 0\\
1164.01 & 010341831 & V2083-Cyg-pri & 010342012 & 1:2 & 195.9 & 33 & -37 & 6.90 & 8.06 & 4.34E+02 & 0\\
1167.01 & 010485179 & T-Cyg1-03567-pri & 010485137 & 1:1 & 37.0 & 9 & 0 & 11.88 & 2.62 & 1.66E+03 & 0\\
1171.01 & 010485069 & T-Cyg1-03567-pri & 010485137 & 1:1 & 80.9 & 0 & -21 & 11.88 & 3.46 & 2.13E+03 & 0\\
1172.01 & 010341913 & V2083-Cyg-pri & 010342012 & 1:2 & 124.6 & -1 & -31 & 6.90 & 6.18 & 9.01E+02 & 0\\
1173.01 & 010480921 & 010480952-sec & 010480952 & 1:2 & 33.7 & -8 & 3 & 12.22 & 1.97 & 2.00E+03 & 0\\
1179.01 & 003655332 & 003655326-pri & 003655326 & 1:1 & 4.2 & -1 & 0 & 14.21 & -0.36 & 2.25E+00 & 0\\
1181.01 & 003344419 & 003344427-pri & 003344427 & 1:1 & 11.4 & -3 & 0 & 15.83 & -0.84 & 5.36E+01 & 0\\
1183.01 & 003544689 & 3629.01 & 003544694 & 1:1 & 9.8 & 2 & 2 & 15.93 & -0.98 & 4.06E+01 & 0\\
1184.01 & 004037164 & 004037163-pri & 004037163 & 1:1 & 6.4 & -1 & 2 & 16.68 & -1.24 & 3.54E+01 & 0\\
1190.01 & 003557341 & 003557421-pri & 003557421 & 1:1 & 70.3 & -6 & -17 & 10.03 & 5.83 & 2.44E+02 & 0\\
1195.01 & 003644523 & 3511.01 & 003644542 & 1:1 & 55.0 & -13 & -5 & 8.35 & 7.58 & 6.49E+01 & 0\\
1196.01 & 003348082 & 3590.01 & 003348093 & 1:2 & 15.2 & -2 & 3 & 16.20 & -1.16 & 5.19E+02 & 0\\
1200.01 & 003557493 & 003557421-pri & 003557421 & 1:1 & 57.3 & 1 & 14 & 10.03 & 5.00 & 4.44E+02 & 0\\
1213.01 & 003556220 & 003556229-pri & 003556229 & 1:1 & 10.1 & -2 & -2 & 17.66 & -4.28 & 7.29E+02 & 0\\
1217.01 & 003542588 & 003542573-pri & 003542573 & 1:2 & 27.1 & -5 & 5 & 12.16 & 1.44 & 7.87E+02 & 0\\
1231.01 & 006462874 & 006462863-pri & 006462863 & 1:1 & 7.3 & 1 & -1 & 12.21 & 3.51 & 2.04E+00 & 0\\
1235.01 & 006546528 & 006546508-pri & 006546508 & 1:2 & 10.3 & 1 & -2 & 15.74 & -1.14 & 9.48E+01 & 0\\
1237.01 & 006531491 & 3646.01 & 006531496 & 1:1 & 8.3 & -1 & 1 & 16.09 & -0.49 & 4.98E+01 & 0\\
1243.01 & 006677256 & 3622.01 & 006677267 & 1:1 & 19.5 & -4 & -3 & 12.77 & 1.75 & 2.58E+01 & 0\\
1248.01 & 008488878 & 008488876-pri & 008488876 & 1:1 & 5.5 & 1 & 2 & 12.37 & 2.99 & 8.05E-01 & 2\\
1250.01 & 008620565 & 008620561-pri & 008620561 & 1:1 & 5.2 & 0 & -1 & 16.78 & -1.87 & 1.53E+01 & 0\\
1259.01 & 008823426 & 008823397-pri & 008823397 & 1:1 & 20.5 & 3 & -4 & 13.25 & 2.34 & 6.00E+02 & 0\\
1262.01 & 008703884 & 287.01 & 008703887 & 1:1 & 12.4 & -1 & -3 & 11.05 & 4.32 & 4.43E+00 & 0\\
1263.01 & 008560840 & 008560861-pri & 008560861 & 1:1 & 61.0 & 10 & -11 & 8.50 & 7.03 & 5.51E+01 & 0\\
1265.01 & 008552583 & V2277-Cyg-pri & 008552540 & 1:1 & 102.6 & 23 & -13 & 10.29 & 4.77 & 9.78E+02 & 0\\
1272.01 & 008552498 & V2277-Cyg-pri & 008552540 & 1:2 & 59.3 & -13 & -8 & 10.29 & 3.29 & 1.97E+03 & 0\\
1277.01 & 008552565 & V2277-Cyg-pri & 008552540 & 1:1 & 65.4 & 15 & -8 & 10.29 & 2.66 & 2.45E+03 & 0\\
1280.01 & 008509361 & 008509346-pri & 008509346 & 1:1 & 12.2 & -3 & -1 & 13.74 & 0.21 & 2.31E+02 & 0\\
1284.01 & 010960993 & 3564.01 & 010960995 & 2:1 & 4.8 & -1 & 0 & 14.50 & -3.10 & 1.99E+01 & 0\\
1286.01 & 010879208 & 3730.01 & 010879213 & 1:1 & 7.3 & 1 & 1 & 18.79 & -2.89 & 1.16E+02 & 0\\
1289.01 & 010748393 & 3.01 & 010748390 & 1:1 & 11.0 & -2 & -2 & 9.17 & 6.22 & 3.31E-01 & 2\\
1291.01 & 010661771 & 010661783-pri & 010661783 & 1:1 & 41.2 & 7 & -8 & 9.59 & 5.38 & 1.76E+02 & 0\\
1294.01 & 010549562 & 010549576-pri & 010549576 & 1:1 & 14.3 & -3 & 3 & 13.02 & 1.39 & 1.09E+02 & 0\\
1297.01 & 010676923 & 010676927-pri & 010676927 & 1:1 & 10.8 & -2 & 2 & 17.02 & -1.89 & 4.03E+02 & 0\\
1322.01 & 004079535 & 3594.01 & 004079530 & 1:1 & 6.2 & 1 & -1 & 15.56 & -0.48 & 8.09E+00 & 0\\
1327.01 & 004372768 & 3698.01 & 004372765 & 1:1 & 9.1 & -1 & 1 & 18.23 & -2.32 & 2.79E+02 & 0\\
1330.01 & 004150539 & 004150611-sec & 004150611 & 1:1 & 50.1 & 11 & -6 & 7.90 & 7.80 & 5.33E+01 & 0\\
1333.01 & 004285107 & 004285087-pri & 004285087 & 1:2 & 19.0 & 2 & -4 & 12.79 & 1.20 & 7.14E+02 & 0\\
1334.01 & 004150624 & 004150611-sec & 004150611 & 1:1 & 69.4 & 14 & 11 & 7.90 & 7.56 & 8.84E+01 & 0\\
1340.01 & 004386059 & 3659.01 & 004386047 & 1:1 & 10.6 & -1 & -3 & 16.94 & -3.06 & 8.70E+02 & 0\\
1343.01 & 004570931 & 1658.01 & 004570949 & 1:1 & 9.6 & 0 & -2 & 13.31 & 0.34 & 4.07E+01 & 0\\
1350.01 & 007220322 & 007220320-pri & 007220320 & 1:1 & 4.5 & 0 & -1 & 14.08 & -2.20 & 4.66E+00 & 0\\
1352.01 & 006956233 & 006956216-pri & 006956216 & 1:1 & 10.9 & 0 & -3 & 14.55 & 1.38 & 2.57E+01 & 0\\
1354.01 & 006891543 & 006891512-sec & 006891512 & 1:2 & 25.0 & -2 & -6 & 11.39 & 3.06 & 3.45E+02 & 0\\
1365.01 & 007174351 & 3844.01 & 007174349 & 1:2 & 7.4 & -1 & -2 & 19.29 & -3.77 & 4.36E+02 & 0\\
1373.01 & 006863839 & 006863840-pri & 006863840 & 1:2 & 17.0 & 4 & -3 & 15.14 & -0.52 & 2.16E+03 & 0\\
1374.01 & 007296086 & 3790.01 & 007296094 & 1:1 & 9.4 & -2 & -1 & 18.59 & -3.97 & 5.14E+02 & 0\\
1380.01 & 007025526 & 3550.01 & 007025540 & 1:1 & 16.2 & 1 & 4 & 15.78 & -4.04 & 6.03E+03 & 0\\
1394.01 & 008937021 & 3754.01 & 008937019 & 1:1 & 4.2 & 0 & 1 & 17.93 & -2.49 & 9.08E+01 & 0\\
1460.01 & 007751571 & 007751562-pri & 007751562 & 1:1 & 6.1 & 0 & -1 & 15.25 & 0.32 & 1.01E+01 & 0\\
1462.01 & 011913013 & 011913071-pri & 011913071 & 1:1 & 91.7 & 17 & 15 & 9.53 & 7.91 & 3.16E+01 & 0\\
1464.01 & 007838655 & 007838639-pri & 007838639 & 1:2 & 10.0 & -1 & -3 & 13.77 & 1.69 & 1.97E+01 & 0\\
1467.01 & 007770450 & 3706.01 & 007770471 & 1:1 & 17.7 & 3 & 3 & 14.62 & 1.22 & 6.61E+02 & 0\\
1468.01 & 009851226 & 3513.01 & 009851142 & 1:1 & 77.9 & -6 & -19 & 7.63 & 7.63 & 6.11E+01 & 0\\
1471.01 & 011858748 & 3633.01 & 011858741 & 1:1 & 11.6 & -3 & 0 & 16.48 & -0.97 & 3.83E+02 & 0\\
1479.01 & 009842890 & 009842906-pri & 009842906 & 1:1 & 10.3 & -3 & 1 & 15.45 & 0.30 & 6.59E-01 & 1\\
1482.01 & 007812167 & 3665.01 & 007812175 & 1:1 & 9.4 & 0 & -2 & 16.33 & -0.95 & 1.07E+02 & 0\\
1485.01 & 009692345 & 009692336-pri & 009692336 & 1:1 & 13.3 & -2 & 3 & 17.49 & -1.83 & 5.01E+02 & 0\\
1487.01 & 012062667 & 3746.01 & 012062660 & 1:1 & 6.8 & 1 & -2 & 17.38 & -4.71 & 2.32E+02 & 0\\
1490.01 & 009602514 & V995-Cyg-pri & 009602595 & 1:1 & 58.7 & -15 & 1 & 11.88 & 2.24 & 2.01E+03 & 0\\
1492.01 & 012108312 & 012108333-pri & 012108333 & 1:1 & 21.4 & -1 & 5 & 13.23 & 1.12 & 7.37E+02 & 0\\
1493.01 & 009842906 & 009842890-pri & 009842890 & 1:1 & 10.3 & 3 & -1 & 15.75 & -0.31 & 2.33E+00 & 0\\
1497.01 & 011774387 & 011774383-pri & 011774383 & 1:1 & 5.1 & -1 & 0 & 19.17 & -3.54 & 3.21E+01 & 0\\
1500.01 & 009719634 & 3686.01 & 009719636 & 1:1 & 8.6 & 0 & 2 & 17.28 & -2.46 & 1.38E+02 & 0\\
1504.01 & 009641018 & FL-Lyr-pri & 009641031 & 1:1 & 90.3 & 21 & 10 & 9.18 & 4.89 & 1.01E+03 & 0\\
1523.01 & 009850893 & 3513.01 & 009851142 & 1:1 & 192.2 & 29 & 39 & 7.63 & 7.04 & 3.86E+02 & 0\\
1554.01 & 009899355 & BR-Cyg-pri & 009899416 & 1:1 & 108.1 & 21 & 16 & 10.03 & 5.84 & 4.88E+02 & 0\\
1555.01 & 012644774 & 1611.01 & 012644769 & 1:1 & 16.1 & -3 & -3 & 11.76 & 3.14 & 3.80E+01 & 0\\
1559.01 & 009899280 & BR-Cyg-pri & 009899416 & 1:1 & 104.9 & 22 & -15 & 10.03 & 5.01 & 9.65E+02 & 0\\
1562.01 & 005308663 & 2718.01 & 005308666 & 1:1 & 13.5 & -3 & 1 & 13.82 & 1.77 & 5.30E-01 & 1\\
1565.01 & 005636648 & 005636642-pri & 005636642 & 1:2 & 6.3 & 1 & 2 & 16.43 & -1.10 & 1.32E+01 & 0\\
1624.01 & 006233890 & 3609.01 & 006233903 & 1:1 & 10.9 & 1 & 2 & 16.45 & -3.28 & 4.55E+02 & 0\\
1636.01 & 010621666 & T-Cyg1-01215-pri & 010686876 & 1:1 & 56.6 & 0 & 14 & 11.73 & 2.87 & 1.30E+03 & 0\\
1638.01 & 010747439 & 2673.01 & 010747445 & 1:1 & 5.8 & 1 & 1 & 16.44 & -1.99 & 3.54E+01 & 0\\
1657.01 & 004474645 & 004474637-pri & 004474637 & 1:1 & 4.6 & 1 & 1 & 16.81 & -2.61 & 6.56E+01 & 0\\
1679.01 & 005529643 & 005444392-pri & 005444392 & 1:2 & 45.7 & 11 & -2 & 11.38 & 4.55 & 9.55E+02 & 0\\
1680.01 & 005530882 & 005530881-pri & 005530881 & 1:1 & 22.8 & -5 & 3 & 13.51 & 0.94 & 2.72E+03 & 0\\
1689.01 & 006312534 & 006312521-pri & 006312521 & 1:2 & 6.2 & 1 & -1 & 17.36 & -1.77 & 1.35E+01 & 0\\
1696.01 & 006891366 & 006891512-sec & 006891512 & 1:2 & 63.9 & -9 & 13 & 11.39 & 2.22 & 2.31E+03 & 0\\
1697.01 & 006891637 & 006891512-sec & 006891512 & 1:2 & 63.4 & 5 & -15 & 11.39 & 4.44 & 3.99E+02 & 0\\
1699.01 & 007137725 & 007137798-pri & 007137798 & 1:1 & 48.7 & 12 & 0 & 13.45 & -0.33 & 1.65E+03 & 0\\
1712.01 & 008162790 & 521.01 & 008162789 & 1:1 & 3.4 & 0 & -1 & 14.63 & 0.41 & 1.07E+00 & 0\\
1719.01 & 009899483 & BR-Cyg-pri & 009899416 & 1:1 & 105.9 & -4 & 26 & 10.03 & 3.59 & 4.46E+03 & 0\\
1735.01 & 003446451 & 3736.01 & 003547315 & 1:1 & 10.6 & 3 & 1 & 16.64 & -4.33 & 1.25E+02 & 0\\
1744.01 & 006364327 & TT-Lyr-pri & 006364290 & 1:1 & 169.8 & -30 & 30 & 9.49 & 5.09 & 5.08E+03 & 0\\
1752.01 & 008127586 & 1919.01 & 008127607 & 1:1 & 19.7 & 3 & 3 & 14.66 & 0.27 & 2.25E+00 & 1\\
1763.01 & 010491044 & T-Cyg1-12368-pri & 010491031 & 1:2 & 21.0 & -4 & 3 & 13.24 & 2.71 & 4.93E+02 & 0\\
1770.01 & 007918217 & 1817.01 & 007918172 & 1:1 & 25.6 & 7 & -1 & 14.34 & -3.46 & 1.82E+00 & 1\\
1775.01 & 004913000 & 004912991-pri & 004912991 & 1:2 & 9.3 & 2 & 0 & 11.30 & 0.37 & 2.83E+01 & 0\\
1776.01 & 008453214 & 008453191-pri & 008453191 & 1:2 & 15.8 & 3 & -2 & 13.36 & 2.11 & 2.18E+01 & 0\\
1778.01 & 005444384 & 005444392-pri & 005444392 & 1:1 & 15.6 & -2 & 4 & 11.38 & 4.17 & 3.03E+01 & 0\\
1785.01 & 009366989 & 3597.01 & 009366988 & 1:1 & 7.9 & 1 & 2 & 14.37 & 0.54 & 8.34E+00 & 0\\
1789.01 & 005565497 & 3742.01 & 005565486 & 1:1 & 11.3 & -1 & -3 & 14.96 & -3.44 & 2.08E+02 & 0\\
1791.01 & 004144231 & 004144236-pri & 004144236 & 1:1 & 15.7 & -2 & 3 & 11.86 & 3.61 & 4.45E+01 & 0\\
1803.02 & 004349442 & 244.01 & 004349452 & 1:1 & 8.4 & 1 & -1 & 10.73 & 2.53 & 4.39E+00 & 0\\
1817.01 & 007918172 & 1770.01 & 007918217 & 1:1 & 25.6 & -7 & 1 & 10.88 & 3.46 & 5.50E-01 & 1\\
1823.02 & 010092312 & 1080.01 & 010158990 & 1:1 & 9.9 & -1 & -2 & 14.87 & -0.91 & 2.03E+00 & 0\\
1827.01 & 010031707 & 010031808-pri & 010031808 & 1:1 & 68.7 & 18 & 0 & 9.56 & 4.31 & 5.88E+02 & 0\\
1834.01 & 005802478 & 005802470-pri & 005802470 & 1:1 & 17.5 & 4 & 1 & 13.76 & 0.63 & 2.99E+02 & 0\\
1844.01 & 008892721 & 3336.01 & 008892720 & 1:1 & 7.4 & -1 & -2 & 15.52 & 0.42 & 1.97E+01 & 0\\
1869.01 & 008009496 & 008009500-pri & 008009500 & 1:1 & 15.3 & 2 & 3 & 14.58 & -1.18 & 4.02E+02 & 0\\
1896.01 & 010294613 & T-Cyg1-08427-pri & 010294608 & 1:2 & 16.1 & -3 & 3 & 13.34 & 1.55 & 3.73E+02 & 0\\
1903.01 & 003836453 & 003836439-pri & 003836439 & 1:1 & 37.2 & 3 & -9 & 7.57 & 4.49 & 2.94E+02 & 0\\
1919.01 & 008127607 & 1752.01 & 008127586 & 1:1 & 19.7 & -3 & -3 & 14.93 & -0.27 & 4.44E-01 & 1\\
1944.02 & 002438513 & 1003.01 & 002438502 & 1:1 & 13.3 & 3 & -1 & 16.21 & -2.23 & 2.72E+02 & 0\\
1956.01 & 005730389 & 3603.01 & 005730394 & 1:1 & 12.8 & 3 & -1 & 16.12 & -1.50 & 4.91E+02 & 0\\
1994.01 & 003328026 & 003327980-pri & 003327980 & 1:2 & 38.6 & -7 & -7 & 12.12 & 3.03 & 1.01E+03 & 0\\
2003.01 & 009851271 & 3513.01 & 009851142 & 1:1 & 91.0 & -14 & -18 & 7.63 & 6.98 & 1.34E+02 & 0\\
2041.01 & 005024482 & 005024450-pri & 005024450 & 1:2 & 11.7 & 1 & -2 & 15.06 & -2.86 & 5.78E+01 & 0\\
2050.01 & 006307083 & 006307062-pri & 006307062 & 1:1 & 16.4 & 2 & -4 & 14.86 & -2.64 & 1.43E+03 & 0\\
2085.01 & 008260234 & 1066.01 & 008260218 & 1:1 & 9.6 & 3 & 0 & 15.62 & -1.46 & 3.56E+01 & 0\\
2088.01 & 012164770 & 012164751-pri & 012164751 & 1:1 & 20.6 & 5 & 1 & 14.19 & 0.46 & 1.50E+03 & 0\\
2136.01 & 005288570 & 005288543-pri & 005288543 & 1:2 & 23.9 & -1 & -6 & 13.59 & -0.60 & 1.21E+03 & 0\\
2157.01 & 003327993 & 003327980-pri & 003327980 & 1:2 & 70.6 & 8 & -16 & 12.12 & 3.78 & 1.23E+03 & 0\\
2161.01 & 005467124 & 005467113-pri & 005467113 & 1:1 & 14.6 & -2 & 3 & 15.83 & -2.24 & 1.37E+03 & 0\\
2188.01 & 010518424 & T-Lyr1-01013-pri & 010583181 & 1:1 & 85.0 & -11 & 19 & 11.01 & 4.31 & 1.35E+03 & 0\\
2190.01 & 004245933 & V583-Lyr-pri & 004245897 & 1:1 & 34.7 & -9 & 1 & 12.54 & 3.29 & 5.77E+02 & 0\\
2197.01 & 006525249 & 006525196-pri & 006525196 & 1:2 & 77.6 & -19 & 1 & 10.15 & 5.81 & 3.93E+02 & 0\\
2211.01 & 006199702 & 006279974-pri & 006279974 & 1:1 & 6.1 & 2 & 1 & 13.74 & 0.89 & 3.53E+00 & 0\\
2234.01 & 009635510 & T-Lyr1-03204-pri & 009635529 & 1:2 & 33.1 & 8 & 1 & 12.23 & 3.12 & 9.69E+02 & 0\\
2262.01 & 006634133 & 006634112-pri & 006634112 & 1:1 & 12.7 & 3 & 0 & 14.10 & 0.03 & 6.80E+01 & 0\\
2265.01 & 003337432 & 003439031-sec & 003439031 & 1:2 & 82.4 & 19 & -8 & 11.29 & 2.11 & 4.49E+03 & 0\\
2277.01 & 002860793 & 002860788-pri & 002860788 & 1:2 & 20.8 & -5 & 2 & 14.04 & -0.65 & 3.05E+02 & 0\\
2292.01 & 007257363 & 007257373-pri & 007257373 & 1:2 & 24.9 & 1 & 6 & 13.42 & 2.09 & 9.72E+02 & 0\\
2301.01 & 011922722 & T-Cyg1-00246-pri & 011922782 & 1:1 & 76.8 & 5 & -18 & 10.46 & 3.30 & 1.67E+03 & 0\\
2320.01 & 010481045 & 010480952-sec & 010480952 & 1:2 & 96.7 & 24 & 2 & 12.22 & 2.83 & 2.52E+03 & 0\\
2375.01 & 006864893 & 006864859-pri & 006864859 & 1:1 & 31.3 & 0 & 8 & 11.66 & 3.26 & 5.38E+02 & 0\\
2388.01 & 012071037 & 012071006-pri & 012071006 & 1:1 & 30.7 & -6 & 6 & 13.53 & 0.57 & 8.66E+03 & 0\\
2391.01 & 010341905 & V2083-Cyg-pri & 010342012 & 1:2 & 151.2 & -9 & -37 & 6.90 & 8.34 & 4.95E+02 & 0\\
2425.01 & 011922678 & T-Cyg1-00246-pri & 011922782 & 1:1 & 106.3 & 20 & -18 & 10.46 & 3.05 & 2.45E+03 & 0\\
2428.01 & 009965184 & 3558.01 & 009965206 & 1:1 & 12.5 & -3 & 0 & 15.90 & -0.51 & 3.78E+02 & 0\\
2434.01 & 006864885 & 006864859-pri & 006864859 & 1:1 & 24.5 & 5 & 2 & 11.66 & 3.93 & 4.13E+02 & 0\\
2446.01 & 009850957 & 3513.01 & 009851142 & 1:1 & 138.4 & 22 & 27 & 7.63 & 5.49 & 5.13E+02 & 0\\
2454.01 & 011401822 & 011401845-pri & 011401845 & 1:2 & 25.7 & -3 & 6 & 14.36 & 1.63 & 1.99E+03 & 0\\
2455.01 & 006507427 & 3815.01 & 006507433 & 1:1 & 4.3 & -1 & 0 & 15.43 & -1.02 & 1.07E+01 & 0\\
2475.01 & 008746295 & 008746310-pri & 008746310 & 1:1 & 12.4 & -3 & -2 & 14.77 & -0.03 & 3.18E+02 & 0\\
2476.01 & 010090257 & 010090246-pri & 010090246 & 1:1 & 15.3 & 2 & -4 & 13.57 & 1.98 & 4.12E+02 & 0\\
2478.01 & 005385439 & V380-Cyg-pri & 005385723 & 1:1 & 200.5 & 4 & -50 & 5.77 & 8.38 & 1.19E+03 & 0\\
2500.01 & 010407054 & V2083-Cyg-pri & 010342012 & 1:2 & 272.9 & 68 & -12 & 6.90 & 6.44 & 2.31E+03 & 0\\
2505.01 & 005471574 & 005471619-pri & 005471619 & 1:1 & 40.6 & 6 & -9 & 12.37 & 1.03 & 4.46E+03 & 0\\
2505.02 & 005471574 & V380-Cyg-sec & 005385723 & 1:1 & 182.4 & 24 & 39 & 5.77 & 7.63 & 1.61E+03 & 0\\
2518.01 & 005529738 & 005444392-pri & 005444392 & 1:2 & 60.5 & 0 & -15 & 11.38 & 3.49 & 1.96E+03 & 0\\
2539.01 & 007289162 & 399.01 & 007289157 & 1:1 & 16.8 & -3 & -3 & 12.95 & 0.70 & 7.59E+02 & 0\\
2557.01 & 010925113 & 156.03 & 010925104 & 1:1 & 6.2 & -1 & -1 & 13.74 & 1.27 & 3.59E+00 & 0\\
2566.01 & 009159242 & 009159301-pri & 009159301 & 1:1 & 48.2 & -10 & 7 & 12.15 & 1.88 & 6.93E+03 & 0\\
2567.01 & 009842937 & 009842890-pri & 009842890 & 1:1 & 40.0 & 9 & 3 & 15.75 & -0.42 & 4.37E+00 & 1\\
2568.01 & 006525185 & 006525196-pri & 006525196 & 1:2 & 76.3 & 17 & 8 & 10.15 & 5.71 & 6.57E+02 & 0\\
2574.01 & 009474493 & 009474485-pri & 009474485 & 1:2 & 17.3 & 1 & -4 & 14.88 & 0.45 & 1.47E+03 & 0\\
2591.01 & 005513897 & 005513861-pri & 005513861 & 1:2 & 54.0 & 10 & -9 & 11.64 & 2.34 & 2.24E+03 & 0\\
2596.01 & 003644653 & 3511.01 & 003644542 & 1:1 & 105.4 & 25 & -10 & 8.35 & 7.55 & 3.86E+02 & 0\\
2605.01 & 010407221 & V2083-Cyg-pri & 010342012 & 1:2 & 257.3 & 46 & -45 & 6.90 & 8.75 & 4.80E+02 & 0\\
2609.01 & 006705137 & 1758.01 & 006705142 & 1:1 & 5.1 & 0 & 2 & 15.97 & -1.34 & 4.27E+00 & 0\\
2616.01 & 005956787 & 005956776-pri & 005956776 & 1:1 & 8.2 & 1 & -2 & 16.75 & -4.65 & 7.26E+01 & 0\\
2629.01 & 010031656 & 010031808-pri & 010031808 & 1:1 & 112.5 & 19 & 21 & 9.56 & 5.85 & 8.65E+02 & 0\\
2645.01 & 011303815 & 3744.01 & 011303811 & 2:1 & 10.0 & 1 & 2 & 15.77 & -0.50 & 2.19E+01 & 0\\
2646.01 & 006044553 & 006044543-pri & 006044543 & 1:1 & 16.9 & -4 & -1 & 13.76 & 1.63 & 8.70E+02 & 0\\
2651.01 & 011752908 & 253.01 & 011752906 & 1:1 & 5.1 & 1 & 1 & 15.25 & 0.30 & 1.75E+00 & 0\\
2653.01 & 006525193 & 006525196-pri & 006525196 & 1:2 & 76.5 & -16 & -11 & 10.15 & 5.64 & 6.03E+02 & 0\\
2684.01 & 004035667 & 004035675-pri & 004035675 & 1:1 & 13.7 & 1 & -3 & 12.70 & -2.67 & 2.06E+02 & 0\\
2702.01 & 006307063 & 006307062-pri & 006307062 & 1:1 & 14.6 & 3 & 2 & 14.86 & -1.17 & 8.20E+02 & 0\\
2718.01 & 005308666 & 1562.01 & 005308663 & 1:1 & 13.5 & 3 & -1 & 15.59 & -1.77 & 1.89E+00 & 1\\
2724.01 & 005308387 & 3887.01 & 005308419 & 1:2 & 13.8 & 4 & 1 & 13.48 & -0.60 & 1.93E+00 & 1\\
2726.01 & 010363281 & 010363300-pri & 010363300 & 1:1 & 15.2 & 2 & 3 & 14.68 & -2.37 & 1.64E+03 & 0\\
2727.01 & 004861527 & 004773155-pri & 004773155 & 1:1 & 22.2 & 5 & 2 & 13.59 & 0.27 & 1.36E+03 & 0\\
2741.01 & 005513893 & 005513861-pri & 005513861 & 1:2 & 47.9 & 11 & -4 & 11.64 & 1.37 & 4.91E+03 & 0\\
2766.01 & 004677282 & 004677321-pri & 004677321 & 1:1 & 19.3 & 4 & -3 & 13.48 & -0.32 & 3.02E+02 & 0\\
2767.01 & 005097470 & 005097446-pri & 005097446 & 1:1 & 23.2 & -5 & -2 & 13.89 & 0.60 & 3.88E+03 & 0\\
2771.01 & 011456382 & 4845.01 & 011456405 & 1:1 & 21.0 & 0 & 5 & 15.37 & -3.62 & 4.02E-01 & 1\\
2774.01 & 009593757 & 009593759-pri & 009593759 & 1:1 & 6.2 & 0 & -2 & 17.47 & 0.22 & 6.86E+00 & 0\\
2777.01 & 006545051 & 006545018-pri & 006545018 & 1:2 & 22.8 & 0 & -6 & 13.75 & 1.99 & 1.22E+03 & 0\\
2787.01 & 004365442 & 004365461-pri & 004365461 & 1:2 & 19.0 & -5 & 1 & 13.31 & -0.01 & 1.63E+03 & 0\\
2799.01 & 005649833 & 4078.01 & 005649837 & 1:1 & 24.0 & 5 & -2 & 15.25 & -1.88 & 1.00E+00 & 1\\
2800.01 & 010518399 & T-Lyr1-01013-pri & 010583181 & 1:1 & 106.1 & -4 & 26 & 11.01 & 3.51 & 1.77E+03 & 0\\
2810.01 & 010275766 & 010275747-pri & 010275747 & 1:1 & 31.0 & 4 & 6 & 12.80 & 2.60 & 2.63E+03 & 0\\
2823.01 & 010341917 & V2083-Cyg-pri & 010342012 & 1:2 & 140.7 & -10 & -34 & 6.90 & 8.91 & 3.66E+02 & 0\\
2824.01 & 003241604 & 003241619-pri & 003241619 & 1:1 & 34.6 & -5 & 7 & 12.52 & 2.75 & 1.36E+03 & 0\\
2846.01 & 004832175 & 004832197-pri & 004832197 & 1:2 & 18.2 & 3 & 4 & 11.51 & 4.25 & 5.04E+01 & 0\\
2854.01 & 005513866 & 005513861-pri & 005513861 & 1:2 & 31.5 & 6 & 5 & 11.64 & 1.94 & 1.23E+03 & 0\\
2863.01 & 003241557 & 003241619-pri & 003241619 & 1:1 & 48.3 & 5 & 11 & 12.52 & 1.25 & 5.01E+03 & 0\\
2867.01 & 009899181 & BR-Cyg-pri & 009899416 & 1:1 & 196.6 & 47 & -14 & 10.03 & 2.88 & 2.39E+04 & 0\\
2870.01 & 004861791 & 4278.01 & 004861784 & 1:1 & 16.5 & -4 & -1 & 15.99 & -0.04 & 1.52E+00 & 1\\
2873.01 & 006364276 & TT-Lyr-pri & 006364290 & 1:1 & 154.7 & -34 & 19 & 9.49 & 5.80 & 5.15E+03 & 0\\
2884.01 & 009652649 & 009652632-sec & 009652632 & 1:2 & 31.7 & 4 & 7 & 11.58 & 2.53 & 2.15E+03 & 0\\
2888.01 & 012023078 & 012023089-pri & 012023089 & 1:1 & 9.8 & 1 & -2 & 15.63 & -2.98 & 1.89E+02 & 0\\
2889.01 & 006364162 & TT-Lyr-pri & 006364290 & 1:1 & 149.6 & -36 & -12 & 9.49 & 5.67 & 6.62E+03 & 0\\
2891.01 & 010068024 & 529.01 & 010068030 & 1:1 & 5.8 & 2 & 1 & 14.98 & -1.85 & 1.85E+01 & 0\\
2892.01 & 009636563 & 3618.01 & 009636559 & 1:1 & 10.2 & -2 & -1 & 17.04 & -1.94 & 1.04E+03 & 0\\
2895.01 & 005475641 & 005475624-pri & 005475624 & 1:1 & 13.1 & -3 & -2 & 15.55 & -1.25 & 3.61E+02 & 0\\
2911.01 & 005471202 & V380-Cyg-pri & 005385723 & 1:1 & 179.6 & 23 & -38 & 5.77 & 9.09 & 1.45E+03 & 0\\
2917.01 & 003228945 & V404-Lyr-pri & 003228863 & 1:1 & 84.3 & -7 & 21 & 11.82 & 3.21 & 2.79E+03 & 0\\
2928.01 & 003230753 & 003230787-pri & 003230787 & 1:1 & 23.4 & -1 & -6 & 12.55 & 2.07 & 7.01E+02 & 0\\
2929.01 & 008358012 & 008358008-pri & 008358008 & 1:1 & 10.9 & 3 & 0 & 14.67 & 0.22 & 3.10E+01 & 0\\
2932.01 & 003861611 & 4.01 & 003861595 & 1:1 & 11.7 & -1 & 3 & 11.43 & 4.42 & 2.22E+00 & 0\\
2941.01 & 009532424 & 3710.01 & 009532421 & 1:1 & 9.4 & 1 & 3 & 16.77 & -2.21 & 2.01E+02 & 0\\
2944.01 & 006781548 & 006781535-pri & 006781535 & 1:1 & 15.4 & 3 & -1 & 13.67 & 2.01 & 6.16E+01 & 0\\
2952.01 & 008243283 & 008243263-pri & 008243263 & 1:2 & 16.1 & 3 & 2 & 12.98 & 2.24 & 1.86E+02 & 0\\
2953.01 & 006778019 & 006778050-pri & 006778050 & 1:2 & 21.1 & 0 & -5 & 14.51 & 0.25 & 3.02E+03 & 0\\
2965.01 & 008429415 & 008429450-pri & 008429450 & 1:2 & 28.6 & 7 & -1 & 13.11 & -0.40 & 6.29E+03 & 0\\
2969.01 & 008560804 & 008560861-pri & 008560861 & 1:1 & 73.8 & 18 & -5 & 8.50 & 4.07 & 6.74E+02 & 0\\
2978.01 & 010686814 & T-Cyg1-01215-pri & 010686876 & 1:1 & 56.1 & 14 & -3 & 11.73 & 3.87 & 7.39E+02 & 0\\
2986.01 & 004568298 & V1130-Cyg-pri & 004660997 & 1:1 & 99.0 & 25 & 3 & 12.32 & 3.63 & 2.70E+03 & 0\\
2991.01 & 004848424 & 3560.01 & 004848423 & 1:1 & 83.1 & -18 & -11 & 11.82 & 2.94 & 3.70E+03 & 0\\
3006.01 & 008758136 & 008758161-pri & 008758161 & 1:1 & 34.5 & 0 & 8 & 12.46 & 3.09 & 6.66E+02 & 0\\
3011.01 & 003328052 & 003327980-pri & 003327980 & 1:2 & 64.2 & -10 & -12 & 12.12 & 3.42 & 1.30E+03 & 0\\
3036.01 & 005217891 & 005217733-pri & 005217733 & 1:1 & 98.9 & -18 & -17 & 7.39 & 8.26 & 8.51E+01 & 0\\
3055.01 & 007281454 & RR-Lyr-pri & 007198959 & 1:1 & 684.5 & 23 & 170 & 7.86 & 6.79 & 5.88E+03 & 0\\
3064.01 & 009899505 & BR-Cyg-pri & 009899416 & 1:1 & 85.2 & -17 & 13 & 10.03 & 5.92 & 6.65E+02 & 0\\
3067.01 & 004847782 & 004847832-pri & 004847832 & 1:1 & 34.8 & -6 & 7 & 12.45 & 2.63 & 7.90E+02 & 0\\
3082.01 & 010619142 & 010619109-pri & 010619109 & 1:1 & 83.0 & -14 & -16 & 11.70 & 3.27 & 1.56E+03 & 0\\
3085.01 & 011912932 & 011913071-pri & 011913071 & 1:1 & 209.5 & 37 & 37 & 9.53 & 4.79 & 1.96E+03 & 0\\
3098.01 & 009959589 & BR-Cyg-pri & 009899416 & 1:1 & 127.2 & -21 & -25 & 10.03 & 5.76 & 3.43E+03 & 0\\
3107.01 & 010031500 & 010031808-pri & 010031808 & 1:1 & 228.3 & 58 & 2 & 9.56 & 5.66 & 8.29E+02 & 0\\
3124.01 & 004076976 & 004076952-pri & 004076952 & 1:2 & 19.5 & -3 & -3 & 13.77 & 0.43 & 1.76E+03 & 0\\
3126.01 & 007097534 & 007097571-pri & 007097571 & 1:1 & 39.6 & 5 & -8 & 11.27 & 3.19 & 1.58E+03 & 0\\
3132.01 & 009541295 & 009541127-pri & 009541127 & 1:1 & 131.5 & 33 & 0 & 12.56 & 0.09 & 1.11E+04 & 0\\
3135.01 & 009899352 & BR-Cyg-pri & 009899416 & 1:1 & 135.3 & 25 & 22 & 10.03 & 5.82 & 2.85E+03 & 0\\
3162.01 & 009752973 & 3871.01 & 009752982 & 1:1 & 13.0 & 3 & 0 & 12.22 & -2.18 & 1.45E+01 & 1\\
3174.01 & 007115661 & RR-Lyr-pri & 007198959 & 1:1 & 775.8 & 5 & -196 & 7.86 & 2.76 & 2.65E+03 & 0\\
3205.01 & 009959494 & BR-Cyg-pri & 009899416 & 1:1 & 127.6 & 1 & -32 & 10.03 & 1.81 & 3.34E+04 & 0\\
3211.01 & 007293937 & 007374746-pri & 007374746 & 1:2 & 14.1 & -2 & -2 & 15.00 & -3.05 & 2.19E+03 & 0\\
3218.01 & 010191036 & T-Lyr1-00687-sec & 010191056 & 1:2 & 66.2 & 17 & -2 & 10.81 & 1.30 & 7.31E+03 & 0\\
3241.01 & 009532117 & 009532123-pri & 009532123 & 1:1 & 12.1 & -1 & -3 & 16.36 & -4.01 & 1.18E+03 & 0\\
3249.01 & 009083564 & 009083523-pri & 009083523 & 1:1 & 54.5 & 10 & 9 & 12.71 & -0.28 & 1.61E+04 & 0\\
3253.01 & 002707985 & UZ-Lyr-pri & 002708156 & 1:1 & 100.8 & -6 & -24 & 10.67 & 1.81 & 2.45E+04 & 0\\
3254.01 & 009899141 & BR-Cyg-pri & 009899416 & 1:1 & 236.5 & 57 & -17 & 10.03 & 2.47 & 4.78E+04 & 0\\
3257.01 & 010420301 & 010420279-pri & 010420279 & 1:1 & 13.1 & 2 & 2 & 14.77 & 1.00 & 4.96E+02 & 0\\
3276.01 & 003858879 & 003858884-sec & 003858884 & 1:1 & 46.4 & 11 & 6 & 9.28 & 5.84 & 1.37E+02 & 0\\
3285.01 & 008625813 & 1859.01 & 008625821 & 1:1 & 10.8 & 3 & -1 & 15.02 & 0.96 & 1.42E+00 & 0\\
3291.01 & 006233483 & 006233466-sec & 006233466 & 1:1 & 7.7 & 1 & -1 & 14.68 & -0.77 & 1.31E+01 & 0\\
3292.01 & 005392871 & 3342.01 & 005392897 & 1:1 & 13.3 & 2 & 3 & 15.75 & -2.36 & 2.72E+02 & 0\\
3293.01 & 003858851 & 003858884-pri & 003858884 & 1:1 & 54.6 & 14 & -1 & 9.28 & 6.49 & 6.71E+01 & 0\\
3294.01 & 003858917 & 003858884-sec & 003858884 & 1:1 & 33.0 & -8 & 1 & 9.28 & 5.41 & 1.11E+02 & 0\\
3299.01 & 007177555 & 007177553-sec & 007177553 & 1:1 & 8.8 & -1 & 2 & 11.51 & 3.33 & 1.54E+00 & 0\\
3300.01 & 007889486 & 007821010-pri & 007821010 & 1:1 & 106.6 & -14 & 23 & 10.82 & 4.94 & 6.95E+02 & 0\\
3300.02 & 007889486 & 007821010-sec & 007821010 & 1:1 & 106.6 & -14 & 23 & 10.82 & 4.94 & 9.44E+02 & 0\\
3321.01 & 006859801 & 006859813-pri & 006859813 & 1:1 & 10.0 & -2 & -2 & 12.07 & 2.81 & 1.15E+01 & 0\\
3338.01 & 008263752 & 008263746-sec & 008263746 & 1:1 & 7.4 & 0 & -1 & 16.75 & -3.32 & 2.74E+01 & 0\\
3338.02 & 008263752 & 3581.01 & 008263746 & 1:1 & 7.4 & 0 & -1 & 16.75 & -3.32 & 8.45E+01 & 0\\
3362.01 & 003098197 & 003098194-sec & 003098194 & 1:1 & 5.7 & 0 & -1 & 13.90 & 0.94 & 2.04E+00 & 0\\
3380.01 & 003120308 & 003120320-pri & 003120320 & 1:1 & 38.7 & -7 & 7 & 10.88 & 3.77 & 5.43E+02 & 0\\
3388.01 & 003858988 & 003858884-sec & 003858884 & 1:1 & 90.4 & -20 & 11 & 9.28 & 5.72 & 2.65E+02 & 0\\
3399.01 & 006359802 & 006359798-sec & 006359798 & 1:1 & 4.5 & 1 & -1 & 12.93 & 2.12 & 1.37E+00 & 0\\
3409.01 & 009468382 & 009468384-pri & 009468384 & 1:1 & 9.4 & -1 & 2 & 16.41 & -2.85 & 2.47E+02 & 0\\
3446.01 & 002852528 & 002852560-pri & 002852560 & 1:1 & 17.4 & 0 & -4 & 15.31 & 0.40 & 4.82E+02 & 0\\
3450.01 & 008560940 & 008560861-pri & 008560861 & 1:1 & 94.7 & -14 & -20 & 8.50 & 6.04 & 5.14E+02 & 0\\
3457.01 & 009834257 & 3568.01 & 009773869 & 1:1 & 7.0 & 0 & -1 & 16.67 & -4.24 & 8.54E+01 & 0\\
3461.01 & 002437112 & 3598.01 & 002437149 & 1:1 & 19.7 & -5 & 1 & 17.63 & -1.48 & 8.65E+02 & 0\\
3485.01 & 005471289 & V380-Cyg-pri & 005385723 & 1:1 & 220.1 & 55 & -5 & 5.77 & 9.16 & 5.71E+02 & 0\\
3499.01 & 005471688 & V380-Cyg-pri & 005385723 & 1:1 & 248.6 & 13 & 61 & 5.77 & 9.29 & 5.00E+02 & 0\\
3499.02 & 005471688 & 005471619-pri & 005471619 & 1:1 & 58.9 & -5 & 13 & 12.37 & 2.69 & 5.50E+03 & 0\\
3502.01 & 005385471 & V380-Cyg-pri & 005385723 & 1:1 & 166.8 & 15 & -39 & 5.77 & 10.22 & 1.95E+02 & 0\\
3504.01 & 005471158 & V380-Cyg-pri & 005385723 & 1:1 & 207.3 & 27 & -44 & 5.77 & 9.95 & 3.80E+02 & 0\\
3505.01 & 004847843 & 004847832-sec & 004847832 & 1:1 & 17.4 & -2 & -3 & 12.45 & 0.96 & 1.13E+03 & 0\\
3518.01 & 008589754 & 3668.01 & 008589731 & 1:1 & 19.9 & -4 & -4 & 13.25 & 0.76 & 1.07E-02 & 1\\
3586.01 & 007376490 & 3535.01 & 007376500 & 1:1 & 5.4 & -1 & 0 & 15.18 & -2.03 & 2.28E+01 & 0\\
3591.01 & 006182846 & 3512.01 & 006182849 & 1:1 & 8.2 & -2 & 1 & 13.72 & 1.08 & 4.13E+00 & 0\\
3592.01 & 009851126 & 3513.01 & 009851142 & 1:1 & 21.4 & 1 & 5 & 7.63 & 5.55 & 1.87E+00 & 0\\
3615.01 & 003735634 & 3544.01 & 003735629 & 1:1 & 6.8 & 0 & -2 & 16.14 & -2.23 & 5.51E+01 & 0\\
3619.01 & 008095110 & 008095099-pri & 008095099 & 1:2 & 5.4 & 2 & 0 & 14.17 & -1.00 & 3.32E+01 & 0\\
3628.01 & 003542574 & 003542573-pri & 003542573 & 1:2 & 10.0 & -2 & 1 & 12.16 & 6.87 & 1.37E+00 & 2\\
3632.01 & 003335813 & 003335816-pri & 003335816 & 1:2 & 8.3 & -2 & 1 & 12.08 & 1.71 & 2.38E+00 & 0\\
3635.01 & 003327992 & 003327980-pri & 003327980 & 1:2 & 9.1 & -2 & -1 & 12.12 & 3.46 & 6.09E+00 & 0\\
3637.01 & 005193384 & 005193386-pri & 005193386 & 1:1 & 8.2 & 1 & 1 & 14.00 & 5.07 & 4.11E-01 & 2\\
3639.01 & 010491544 & 010491554-sec & 010491554 & 1:1 & 4.4 & 1 & 1 & 15.02 & -1.58 & 6.54E+00 & 0\\
3667.01 & 011200767 & 011200773-pri & 011200773 & 1:1 & 6.3 & -2 & 1 & 13.67 & -0.30 & 7.02E+00 & 0\\
3668.01 & 008589731 & 3518.01 & 008589754 & 1:1 & 19.9 & 4 & 4 & 14.00 & -0.76 & 9.33E+01 & 1\\
3693.01 & 007695087 & 007695093-pri & 007695093 & 1:1 & 8.5 & -1 & 2 & 13.86 & 0.87 & 2.64E+01 & 0\\
3701.01 & 006470521 & 006470516-pri & 006470516 & 1:1 & 6.6 & -1 & -1 & 16.45 & -2.59 & 1.56E+02 & 0\\
3718.01 & 005036537 & 005036538-pri & 005036538 & 1:2 & 11.7 & -3 & -1 & 13.35 & 2.21 & 5.54E+01 & 0\\
3723.01 & 005471606 & 005471619-pri & 005471619 & 1:1 & 11.2 & 1 & -3 & 12.37 & -1.55 & 2.91E+02 & 0\\
3729.02 & 009674592 & 4096.01 & 009674564 & 1:1 & 16.5 & -4 & 0 & 14.05 & 1.89 & 1.92E-02 & 1\\
3734.01 & 010275880 & 010275887-pri & 010275887 & 1:1 & 10.0 & 2 & -1 & 13.04 & 0.17 & 6.63E+01 & 0\\
3741.01 & 008780959 & 3653.01 & 008780968 & 1:1 & 8.1 & 2 & 1 & 16.30 & -3.00 & 1.54E+02 & 0\\
3747.01 & 009777087 & 3672.01 & 009777090 & 1:1 & 4.1 & 1 & 0 & 17.78 & -0.71 & 8.47E+00 & 0\\
3747.02 & 009777087 & 009777062-pri & 009777062 & 1:1 & 22.8 & -5 & 3 & 12.24 & 4.82 & 7.66E+01 & 0\\
3748.01 & 004247807 & 004247791-pri & 004247791 & 1:2 & 13.9 & -4 & -1 & 11.26 & 3.55 & 2.72E+01 & 0\\
3752.01 & 006314185 & 3708.01 & 006314173 & 1:1 & 7.0 & 0 & -2 & 17.72 & -2.83 & 1.41E+02 & 0\\
3759.01 & 008543279 & 008543278-pri & 008543278 & 1:1 & 5.7 & 1 & 1 & 14.61 & 1.38 & 3.93E+00 & 0\\
3769.01 & 006543683 & 006543674-sec & 006543674 & 1:2 & 11.6 & 3 & 0 & 13.54 & 0.46 & 3.55E+02 & 0\\
3785.01 & 004073730 & 3525.01 & 004073707 & 1:1 & 9.9 & 0 & -3 & 14.12 & -3.06 & 2.08E+02 & 0\\
3789.01 & 008906045 & 008906039-pri & 008906039 & 1:1 & 3.9 & 1 & -1 & 12.62 & 1.55 & 1.47E+01 & 0\\
3796.01 & 003338674 & 003338660-pri & 003338660 & 1:1 & 8.5 & 2 & 1 & 14.81 & -2.10 & 3.58E+02 & 0\\
3798.01 & 005475736 & 005475712-pri & 005475712 & 1:1 & 12.6 & -2 & -2 & 13.28 & 0.73 & 1.23E+02 & 0\\
3802.01 & 005020044 & 3688.01 & 005020034 & 1:1 & 6.9 & 0 & -1 & 15.81 & -1.98 & 3.74E+02 & 0\\
3803.01 & 006286155 & 006286161-pri & 006286161 & 1:1 & 7.5 & -1 & -2 & 16.71 & -2.95 & 1.33E+02 & 0\\
3806.01 & 005305471 & 005217733-pri & 005217733 & 1:1 & 52.2 & 8 & -10 & 7.39 & 6.79 & 3.86E+01 & 0\\
3816.01 & 007877818 & 007877824-sec & 007877824 & 1:1 & 8.2 & -1 & -2 & 15.65 & -1.83 & 1.80E+02 & 0\\
3820.01 & 005305404 & 005217733-pri & 005217733 & 1:1 & 49.4 & 12 & -2 & 7.39 & 7.33 & 2.91E+01 & 0\\
3826.01 & 008240123 & 008240109-pri & 008240109 & 1:1 & 11.7 & 2 & 2 & 13.49 & 2.33 & 1.27E+02 & 0\\
3828.01 & 010031907 & 010031808-pri & 010031808 & 1:1 & 69.4 & -17 & 0 & 9.56 & 5.09 & 3.17E+02 & 0\\
3834.01 & 003836399 & 003836439-pri & 003836439 & 1:1 & 37.7 & 9 & 3 & 7.57 & 6.88 & 1.12E+02 & 0\\
3839.01 & 010095484 & 010095469-pri & 010095469 & 1:1 & 15.2 & -3 & 1 & 14.69 & -0.31 & 9.65E+02 & 0\\
3840.01 & 005467102 & 005467113-pri & 005467113 & 1:1 & 7.5 & -1 & -1 & 15.83 & -0.47 & 1.88E+01 & 0\\
3843.01 & 005305451 & 005217733-pri & 005217733 & 1:1 & 100.2 & 21 & -14 & 7.39 & 8.01 & 3.64E+01 & 0\\
3845.01 & 011824218 & 011824222-pri & 011824222 & 1:1 & 6.3 & 2 & 0 & 14.50 & -0.77 & 1.03E+01 & 0\\
3847.01 & 007289165 & 399.01 & 007289157 & 1:1 & 14.7 & 4 & 1 & 12.95 & -0.09 & 3.86E+02 & 0\\
3860.01 & 009641008 & FL-Lyr-pri & 009641031 & 1:1 & 70.0 & -10 & -14 & 9.18 & 5.31 & 1.26E+03 & 0\\
3862.01 & 003644601 & 3511.01 & 003644542 & 3:1 & 71.5 & 17 & -4 & 8.35 & 6.81 & 1.53E+02 & 0\\
3862.02 & 003644601 & 3511.01 & 003644542 & 1:1 & 71.5 & 17 & -4 & 8.35 & 6.81 & 4.96E+02 & 0\\
3866.01 & 005215980 & 005215999-pri & 005215999 & 1:1 & 8.6 & 1 & 1 & 14.11 & 1.10 & 3.79E+01 & 0\\
3871.01 & 009752982 & 3162.01 & 009752973 & 1:1 & 13.0 & -3 & 0 & 10.05 & 2.18 & 6.88E-02 & 1\\
3872.01 & 004666008 & 004665989-pri & 004665989 & 1:1 & 19.3 & 4 & -3 & 13.02 & 1.42 & 1.04E+03 & 0\\
3877.01 & 009159265 & 009159301-pri & 009159301 & 1:1 & 34.5 & -9 & -1 & 12.15 & 2.36 & 2.46E+03 & 0\\
3879.01 & 005560830 & 005560831-pri & 005560831 & 1:1 & 7.3 & 2 & -1 & 16.09 & -1.64 & 3.65E+02 & 0\\
3883.01 & 009592850 & 009592855-pri & 009592855 & 1:1 & 6.9 & 0 & 1 & 12.22 & 4.18 & 3.62E-01 & 2\\
3884.01 & 004579313 & 004579321-sec & 004579321 & 1:1 & 7.3 & -1 & 2 & 17.39 & -2.58 & 1.08E+02 & 0\\
3887.01 & 005308419 & 2724.01 & 005308387 & 2:1 & 13.8 & -4 & -1 & 12.88 & 0.60 & 5.18E-01 & 1\\
3895.01 & 012106934 & 359.01 & 012106929 & 1:1 & 12.0 & 1 & 2 & 13.80 & 4.56 & 1.20E-02 & 1\\
3902.01 & 010583225 & T-Lyr1-01013-pri & 010583181 & 1:1 & 71.8 & -17 & -4 & 11.01 & 3.54 & 1.35E+03 & 0\\
3905.01 & 008487748 & V2277-Cyg-pri & 008552540 & 1:1 & 102.6 & -3 & 25 & 10.29 & 5.16 & 9.39E+02 & 0\\
3910.01 & 010491062 & T-Cyg1-12368-pri & 010491031 & 1:2 & 16.9 & -4 & -2 & 13.24 & 2.09 & 3.70E+02 & 0\\
3914.01 & 005471496 & V380-Cyg-pri & 005385723 & 1:1 & 198.2 & 39 & 30 & 5.77 & 10.12 & 1.20E+02 & 0\\
3915.01 & 004544620 & 004544587-pri & 004544587 & 1:1 & 52.0 & -1 & 13 & 10.80 & 5.07 & 6.93E+02 & 0\\
3920.01 & 002437488 & 002437452-pri & 002437452 & 1:1 & 10.6 & 0 & 3 & 16.98 & -2.02 & 1.13E+02 & 0\\
3927.01 & 008868649 & 008868650-pri & 008868650 & 1:1 & 25.8 & 3 & -6 & 11.94 & 2.08 & 2.59E+03 & 0\\
3931.01 & 010661718 & 010661783-pri & 010661783 & 1:1 & 66.9 & -15 & -9 & 9.59 & 5.69 & 1.30E+03 & 0\\
3932.01 & 006137681 & 3605.01 & 006137704 & 2:1 & 9.6 & -1 & -3 & 14.16 & 1.32 & 1.37E+01 & 0\\
3941.01 & 008552587 & V2277-Cyg-pri & 008552540 & 1:1 & 58.7 & 6 & 13 & 10.29 & 3.83 & 3.45E+03 & 0\\
3947.01 & 005952366 & 005952403-pri & 005952403 & 1:1 & 34.5 & 0 & 9 & 6.97 & 6.41 & 2.64E+00 & 0\\
3948.01 & 006045250 & 006045264-pri & 006045264 & 1:1 & 9.0 & 2 & 0 & 13.44 & 1.53 & 1.06E+03 & 0\\
3949.01 & 005598595 & 005598639-sec & 005598639 & 1:2 & 67.8 & -13 & 11 & 10.20 & 5.20 & 4.54E+02 & 0\\
3950.01 & 004544572 & 004544587-pri & 004544587 & 1:1 & 36.6 & 1 & -9 & 10.80 & 4.94 & 8.90E+02 & 0\\
3951.01 & 005738634 & 005738698-sec & 005738698 & 1:2 & 72.0 & 18 & -1 & 11.94 & 1.31 & 4.25E+03 & 0\\
3955.01 & 009899414 & BR-Cyg-pri & 009899416 & 1:1 & 43.4 & 6 & 9 & 10.03 & 4.89 & 2.31E+03 & 0\\
3957.01 & 007458309 & 007458285-pri & 007458285 & 1:1 & 18.4 & 3 & -3 & 13.52 & 0.35 & 5.56E+03 & 0\\
3958.01 & 007777372 & 007777443-pri & 007777443 & 1:1 & 53.7 & -7 & 12 & 11.91 & 2.24 & 4.64E+03 & 0\\
3965.01 & 005385575 & V380-Cyg-pri & 005385723 & 1:1 & 151.6 & -14 & -35 & 5.77 & 8.88 & 4.11E+02 & 0\\
3967.01 & 005385697 & V380-Cyg-pri & 005385723 & 1:1 & 229.0 & -48 & -32 & 5.77 & 9.83 & 3.79E+02 & 0\\
3967.02 & 005385697 & V380-Cyg-sec & 005385723 & 1:1 & 229.0 & -48 & -32 & 5.77 & 9.83 & 4.29E+02 & 0\\
3970.01 & 009412445 & 009412462-pri & 009412462 & 1:1 & 15.4 & 4 & 0 & 14.85 & -0.20 & 1.36E+03 & 0\\
3971.01 & 007866914 & 007866921-sec & 007866921 & 4:1 & 15.1 & -4 & 1 & 14.80 & -0.75 & 4.94E+01 & 0\\
3976.01 & 004544571 & 004544587-pri & 004544587 & 1:1 & 28.2 & 4 & -5 & 10.80 & 4.95 & 8.10E+02 & 0\\
3978.01 & 010090219 & 010090246-pri & 010090246 & 1:1 & 16.7 & -3 & 2 & 13.57 & 1.55 & 7.66E+02 & 0\\
3979.01 & 009899217 & BR-Cyg-pri & 009899416 & 1:1 & 181.5 & 45 & -3 & 10.03 & 5.24 & 5.53E+03 & 0\\
3985.01 & 009602562 & V995-Cyg-pri & 009602595 & 1:1 & 104.7 & 5 & 26 & 11.88 & 2.50 & 4.73E+03 & 0\\
3987.01 & 010407020 & V2083-Cyg-pri & 010342012 & 1:2 & 170.4 & 41 & -13 & 6.90 & 6.47 & 4.31E+03 & 0\\
3988.01 & 005385491 & V380-Cyg-sec & 005385723 & 1:1 & 212.2 & -14 & -51 & 5.77 & 7.81 & 1.52E+03 & 0\\
3990.01 & 006421503 & 006421483-pri & 006421483 & 1:1 & 20.3 & 4 & 4 & 13.02 & 2.22 & 4.42E+02 & 0\\
3992.01 & 003228988 & V404-Lyr-pri & 003228863 & 1:1 & 84.4 & 8 & 20 & 11.82 & 3.50 & 2.79E+03 & 0\\
3996.01 & 003228804 & V404-Lyr-pri & 003228863 & 1:1 & 61.4 & 4 & -14 & 11.82 & 3.19 & 3.20E+03 & 0\\
4000.01 & 005471675 & 005471619-pri & 005471619 & 1:1 & 53.5 & 1 & 13 & 12.37 & 0.94 & 7.96E+03 & 0\\
4001.01 & 009851943 & 009851944-pri & 009851944 & 1:2 & 33.2 & -4 & 7 & 11.25 & 4.00 & 9.86E+02 & 0\\
4003.01 & 002708420 & UZ-Lyr-pri & 002708156 & 1:1 & 187.9 & 16 & 45 & 10.67 & 3.24 & 8.85E+03 & 0\\
4006.01 & 005471690 & V380-Cyg-sec & 005385723 & 1:1 & 241.2 & 10 & 60 & 5.77 & 7.10 & 2.19E+03 & 0\\
4010.01 & 005288577 & 005288543-pri & 005288543 & 1:2 & 25.8 & 0 & -7 & 13.59 & 0.01 & 1.61E+03 & 0\\
4013.01 & 004832225 & 004832197-pri & 004832197 & 1:2 & 39.0 & -10 & -1 & 11.51 & -2.44 & 3.91E+02 & 1\\
4023.01 & 006862332 & 865.01 & 006862328 & 3:1 & 5.0 & 1 & 0 & 15.09 & 0.56 & 2.11E+00 & 0\\
4025.01 & 010992011 & 010991989-pri & 010991989 & 1:1 & 20.3 & -4 & 1 & 10.28 & 4.37 & 4.59E+01 & 0\\
4028.01 & 007818447 & 007818448-pri & 007818448 & 1:1 & 12.5 & 2 & 3 & 13.89 & -0.30 & 2.19E+02 & 0\\
4031.01 & 003228986 & V404-Lyr-pri & 003228863 & 1:1 & 80.4 & 11 & 17 & 11.82 & 2.37 & 7.45E+03 & 0\\
4041.01 & 008647295 & 008647309-pri & 008647309 & 1:1 & 7.7 & -1 & -2 & 16.63 & -2.04 & 7.76E+02 & 0\\
4045.01 & 002708203 & UZ-Lyr-pri & 002708156 & 1:1 & 105.1 & 25 & -6 & 10.67 & 2.84 & 8.85E+03 & 0\\
4046.01 & 004150496 & 004150611-pri & 004150611 & 1:1 & 98.0 & 24 & -7 & 7.90 & 7.64 & 1.12E+02 & 0\\
4055.01 & 003228825 & V404-Lyr-pri & 003228863 & 1:1 & 66.0 & -17 & 3 & 11.82 & 0.21 & 1.63E+04 & 0\\
4059.01 & 009220612 & 009220600-pri & 009220600 & 1:1 & 21.2 & 4 & 4 & 12.26 & 3.01 & 4.50E+02 & 0\\
4064.01 & 005444334 & 005444392-pri & 005444392 & 1:2 & 44.8 & 4 & 11 & 11.38 & 4.54 & 1.71E+03 & 0\\
4071.01 & 002708286 & UZ-Lyr-pri & 002708156 & 1:1 & 127.6 & 31 & 6 & 10.67 & 4.48 & 3.70E+03 & 0\\
4075.01 & 007777471 & 007777443-pri & 007777443 & 1:1 & 64.8 & -3 & -16 & 11.91 & 2.63 & 4.81E+03 & 0\\
4077.01 & 007690855 & 007690843-pri & 007690843 & 1:1 & 15.2 & 4 & 0 & 11.08 & 2.96 & 8.47E+02 & 0\\
4078.01 & 005649837 & 2799.01 & 005649833 & 1:1 & 24.0 & -5 & 2 & 13.36 & 1.88 & 9.97E-01 & 1\\
4080.01 & 005036480 & 005036538-pri & 005036538 & 1:2 & 35.2 & -1 & -8 & 13.35 & 1.86 & 2.45E+03 & 0\\
4085.01 & 005041847 & 005041843-pri & 005041843 & 2:1 & 6.1 & 1 & -2 & 17.03 & -2.45 & 4.26E+02 & 0\\
4086.01 & 003836558 & 003836439-pri & 003836439 & 1:1 & 126.6 & -18 & -26 & 7.57 & 7.04 & 4.05E+02 & 0\\
4090.01 & 009899233 & BR-Cyg-pri & 009899416 & 1:1 & 186.6 & 46 & 5 & 10.03 & 5.14 & 5.82E+03 & 0\\
4096.01 & 009674564 & 3729.02 & 009674592 & 1:1 & 16.5 & 4 & 0 & 15.93 & -1.89 & 5.20E+01 & 1\\
4102.01 & 002708278 & UZ-Lyr-pri & 002708156 & 1:1 & 169.6 & -20 & 38 & 10.67 & 3.81 & 6.12E+03 & 0\\
4106.01 & 011017094 & 011017077-pri & 011017077 & 1:1 & 24.0 & -5 & 4 & 13.45 & 1.57 & 2.42E+03 & 0\\
4108.01 & 009899065 & BR-Cyg-pri & 009899416 & 1:1 & 361.9 & 91 & 2 & 10.03 & 5.83 & 3.52E+03 & 0\\
4110.01 & 005471792 & V380-Cyg-pri & 005385723 & 1:1 & 312.8 & 7 & 79 & 5.77 & 7.60 & 2.07E+03 & 0\\
4111.01 & 002708343 & UZ-Lyr-pri & 002708156 & 1:1 & 160.5 & 37 & 16 & 10.67 & 4.50 & 3.37E+03 & 0\\
4118.01 & 010661778 & 010661783-pri & 010661783 & 1:1 & 42.6 & -10 & 5 & 9.59 & 8.08 & 2.09E+02 & 0\\
4119.01 & 005513857 & 005513861-pri & 005513861 & 1:2 & 49.9 & 5 & 11 & 11.64 & 3.80 & 1.70E+03 & 0\\
4122.01 & 009851970 & 009851944-pri & 009851944 & 1:2 & 89.4 & -14 & 17 & 11.25 & 4.22 & 1.65E+03 & 0\\
4130.01 & 010858803 & V753-Cyg-pri & 010858720 & 1:1 & 91.1 & 9 & 21 & 10.97 & 4.64 & 3.14E+03 & 0\\
4143.01 & 010294509 & T-Cyg1-08427-pri & 010294608 & 1:2 & 67.8 & 17 & 1 & 13.34 & 2.36 & 1.25E+03 & 0\\
4148.01 & 012257886 & 012257908-pri & 012257908 & 1:1 & 53.4 & -4 & 12 & 10.43 & 4.75 & 1.05E+03 & 0\\
4155.01 & 005471271 & V380-Cyg-pri & 005385723 & 1:1 & 243.8 & 61 & -5 & 5.77 & 7.83 & 1.65E+03 & 0\\
4167.01 & 005475735 & 005475712-pri & 005475712 & 1:1 & 20.5 & 2 & -4 & 13.28 & 1.12 & 1.48E+03 & 0\\
4168.01 & 009402583 & V2281-Cyg-pri & 009402652 & 1:2 & 86.9 & 22 & 0 & 11.82 & 4.07 & 2.56E+03 & 0\\
4170.01 & 008700537 & 008700506-sec & 008700506 & 1:1 & 21.8 & -5 & 4 & 13.48 & 0.89 & 2.39E+03 & 0\\
4171.01 & 010858785 & V753-Cyg-pri & 010858720 & 1:1 & 74.4 & 4 & 18 & 10.97 & 4.90 & 2.33E+03 & 0\\
4172.01 & 009640907 & FL-Lyr-pri & 009641031 & 1:2 & 170.1 & 30 & -30 & 9.18 & 6.52 & 2.64E+03 & 0\\
4174.01 & 003328027 & 003327980-pri & 003327980 & 1:2 & 51.7 & -3 & -12 & 12.12 & 3.51 & 2.32E+03 & 0\\
4175.01 & 009640931 & FL-Lyr-pri & 009641031 & 1:1 & 151.6 & 2 & -38 & 9.18 & 6.74 & 1.56E+03 & 0\\
4177.01 & 009640962 & FL-Lyr-pri & 009641031 & 1:2 & 122.6 & 31 & -5 & 9.18 & 6.29 & 2.98E+03 & 0\\
4181.01 & 009899315 & BR-Cyg-pri & 009899416 & 1:1 & 203.7 & 39 & 33 & 10.03 & 5.35 & 6.25E+03 & 0\\
4182.01 & 009541089 & 009541127-pri & 009541127 & 1:1 & 23.4 & -6 & 2 & 12.56 & 1.40 & 5.82E+03 & 0\\
4183.01 & 010858737 & 010858720-sec & 010858720 & 1:1 & 88.3 & -14 & 17 & 10.97 & 2.57 & 1.28E+04 & 0\\
4195.01 & 009959545 & BR-Cyg-pri & 009899416 & 1:1 & 141.5 & -14 & -33 & 10.03 & 4.12 & 1.49E+04 & 0\\
4211.01 & 005078025 & 005077994-sec & 005077994 & 1:1 & 34.3 & 8 & -4 & 12.67 & 2.37 & 2.13E+03 & 0\\
4213.01 & 005632701 & 005632781-sec & 005632781 & 1:3 & 48.7 & -5 & 11 & 12.11 & 1.88 & 7.45E+03 & 0\\
4219.01 & 004678919 & 3664.01 & 004678875 & 1:1 & 29.3 & 2 & 7 & 13.24 & 0.45 & 1.55E+04 & 0\\
4221.01 & 006364067 & TT-Lyr-pri & 006364290 & 1:1 & 202.3 & -33 & -39 & 9.49 & 6.07 & 6.89E+03 & 0\\
4225.01 & 009535876 & 4228.01 & 009535881 & 1:1 & 21.5 & 4 & -4 & 13.40 & 1.52 & 1.33E+00 & 1\\
4227.01 & 007816665 & 007816680-pri & 007816680 & 1:2 & 13.2 & -3 & 2 & 15.57 & 0.31 & 4.32E+02 & 0\\
4228.01 & 009535881 & 4225.01 & 009535876 & 1:1 & 21.5 & -4 & 4 & 14.92 & -1.52 & 7.50E-01 & 1\\
4229.01 & 011616596 & 011616594-pri & 011616594 & 1:1 & 28.4 & 4 & -6 & 11.17 & 1.45 & 6.06E+03 & 0\\
4236.01 & 002449101 & 002449084-pri & 002449084 & 1:1 & 24.9 & 4 & -5 & 15.02 & 0.03 & 3.28E+03 & 0\\
4239.01 & 009640924 & FL-Lyr-pri & 009641031 & 1:1 & 143.3 & 30 & -20 & 9.18 & 5.80 & 3.66E+03 & 0\\
4244.01 & 005097454 & 005097446-pri & 005097446 & 1:1 & 9.5 & 0 & -2 & 13.89 & 1.42 & 9.55E+01 & 0\\
4248.01 & 004568117 & V1130-Cyg-pri & 004660997 & 1:1 & 88.9 & 2 & -22 & 12.32 & 1.22 & 2.08E+04 & 0\\
4250.01 & 009641076 & FL-Lyr-pri & 009641031 & 1:1 & 143.3 & 15 & 33 & 9.18 & 5.95 & 3.96E+03 & 0\\
4254.01 & 008487645 & T-Lyr1-00359-pri & 008552540 & 1:2 & 125.7 & -31 & 0 & 10.29 & 2.43 & 2.59E+04 & 0\\
4256.01 & 005817613 & 005817566-sec & 005817566 & 1:2 & 44.5 & -11 & -1 & 11.68 & 4.21 & 5.47E+02 & 0\\
4258.01 & 007115925 & RR-Lyr-pri & 007198959 & 1:1 & 700.2 & 66 & -164 & 7.86 & 4.67 & 2.83E+04 & 0\\
4262.01 & 009641144 & FL-Lyr-pri & 009641031 & 1:2 & 173.5 & -26 & 35 & 9.18 & 4.76 & 9.89E+03 & 0\\
4265.01 & 007368137 & 007368103-pri & 007368103 & 1:1 & 21.7 & 3 & -5 & 13.42 & 1.48 & 1.52E+03 & 0\\
4277.01 & 006525280 & 006525196-pri & 006525196 & 1:2 & 84.8 & 0 & 21 & 10.15 & 3.23 & 4.74E+03 & 0\\
4278.01 & 004861784 & 2870.01 & 004861791 & 1:1 & 16.5 & 4 & 1 & 15.96 & 0.04 & 6.60E-01 & 1\\
4284.01 & 010156055 & 010156064-pri & 010156064 & 1:2 & 58.1 & -8 & 12 & 10.37 & 3.68 & 1.53E+03 & 0\\
4293.01 & 005817533 & 005817566-sec & 005817566 & 1:2 & 51.4 & -9 & 9 & 11.68 & 3.63 & 8.42E+02 & 0\\
4297.01 & 012107008 & 3895.01 & 012106934 & 1:1 & 96.9 & -22 & 10 & 18.36 & -3.66 & 3.12E+02 & 1\\
4315.01 & 010342248 & V2083-Cyg-pri & 010342012 & 1:2 & 229.2 & -34 & -45 & 6.90 & 7.86 & 1.93E+03 & 0\\
4321.01 & 012418891 & T-Cyg1-06587-pri & 012418816 & 1:2 & 73.4 & -11 & 15 & 12.40 & 3.45 & 1.44E+03 & 0\\
4324.01 & 009910942 & 3513.01 & 009851142 & 1:1 & 183.3 & -33 & 32 & 7.63 & 5.17 & 1.98E+03 & 0\\
4332.01 & 008953414 & 008953426-pri & 008953426 & 1:2 & 82.8 & 13 & 16 & 12.16 & 3.23 & 9.01E+02 & 0\\
4339.01 & 007281411 & RR-Lyr-pri & 007198959 & 1:1 & 602.9 & 45 & 144 & 7.86 & 7.91 & 3.12E+03 & 0\\
4352.01 & 002708221 & UZ-Lyr-pri & 002708156 & 1:1 & 64.7 & 16 & 4 & 10.67 & 5.49 & 1.11E+03 & 0\\
4368.01 & 005471489 & V380-Cyg-pri & 005385723 & 1:1 & 297.2 & 62 & 41 & 5.77 & 7.27 & 2.34E+03 & 0\\
4373.01 & 006778008 & 006778050-sec & 006778050 & 1:1 & 22.7 & -2 & -5 & 14.51 & 0.75 & 2.82E+03 & 0\\
4376.01 & 002570773 & UZ-Lyr-pri & 002708156 & 1:1 & 231.8 & 58 & 0 & 10.67 & 6.18 & 4.77E+02 & 0\\
4381.01 & 009851360 & 3513.01 & 009851142 & 1:1 & 184.5 & -45 & 9 & 7.63 & 7.68 & 4.20E+02 & 0\\
4408.01 & 010736179 & V2290-Cyg-pri & 010736223 & 1:1 & 46.5 & 9 & 7 & 13.65 & 2.16 & 5.47E+03 & 0\\
4415.01 & 007777522 & 007777443-pri & 007777443 & 1:1 & 56.9 & 15 & -1 & 11.91 & 3.85 & 2.41E+03 & 0\\
4420.01 & 007031942 & RR-Lyr-pri & 007198959 & 1:1 & 789.3 & 117 & -161 & 7.86 & 6.01 & 1.78E+04 & 0\\
4434.01 & 002305311 & 002305372-pri & 002305372 & 1:1 & 42.6 & 2 & 10 & 13.82 & 1.14 & 6.15E+03 & 0\\
4439.01 & 009899630 & BR-Cyg-pri & 009899416 & 1:1 & 189.7 & -35 & 33 & 10.03 & 5.53 & 7.04E+03 & 0\\
4461.01 & 011912987 & 011913071-pri & 011913071 & 1:1 & 122.5 & 17 & 26 & 9.53 & 4.04 & 2.88E+03 & 0\\
4465.01 & 002576224 & 489.01 & 002576197 & 1:1 & 15.7 & -1 & 3 & 14.61 & -1.88 & 1.97E+01 & 1\\
4472.01 & 007031430 & RR-Lyr-pri & 007198959 & 1:1 & 1011.0 & 48 & -250 & 7.86 & 7.65 & 4.62E+03 & 0\\
4475.01 & 011912916 & 011913071-pri & 011913071 & 1:1 & 236.0 & 44 & 39 & 9.53 & 6.29 & 8.79E+02 & 0\\
4476.01 & 003732894 & 003836439-pri & 003836439 & 1:1 & 155.0 & 24 & -31 & 7.57 & 6.73 & 8.91E+02 & 0\\
4479.01 & 003644602 & 3511.01 & 003644542 & 3:1 & 133.3 & 33 & 5 & 8.35 & 6.79 & 3.80E+02 & 0\\
4481.01 & 011912941 & 011913071-pri & 011913071 & 1:1 & 189.7 & 28 & 38 & 9.53 & 5.60 & 1.45E+03 & 0\\
4483.01 & 006525106 & 006525196-pri & 006525196 & 1:2 & 106.3 & -1 & -27 & 10.15 & 5.27 & 1.38E+03 & 0\\
4507.01 & 007598111 & 007598128-pri & 007598128 & 3:1 & 16.8 & 0 & 4 & 13.20 & 0.14 & 2.11E+00 & 1\\
4518.01 & 007032001 & RR-Lyr-pri & 007198959 & 1:1 & 919.0 & 157 & -170 & 7.86 & 6.98 & 1.48E+04 & 0\\
4527.01 & 003438976 & 003439031-sec & 003439031 & 1:2 & 83.8 & -21 & 3 & 11.29 & 2.82 & 8.20E+03 & 0\\
4536.01 & 007281484 & RR-Lyr-pri & 007198959 & 1:1 & 650.9 & 67 & 149 & 7.86 & 4.46 & 3.67E+04 & 0\\
4539.01 & 003962872 & 003858884-sec & 003858884 & 1:1 & 213.5 & 31 & 45 & 9.28 & 4.87 & 2.44E+03 & 0\\
4540.01 & 012108293 & 012108333-pri & 012108333 & 1:1 & 50.3 & -1 & 13 & 13.23 & 1.61 & 5.94E+03 & 0\\
4542.01 & 009640946 & FL-Lyr-pri & 009641031 & 1:2 & 153.8 & 38 & -8 & 9.18 & 5.78 & 5.88E+03 & 0\\
4547.01 & 010342316 & V2083-Cyg-pri & 010342012 & 1:2 & 295.8 & -23 & -69 & 6.90 & 8.42 & 3.10E+03 & 0\\
4560.01 & 005282437 & 005282464-pri & 005282464 & 2:1 & 17.4 & 0 & -4 & 12.80 & 2.31 & 2.33E+03 & 0\\
4568.01 & 010407086 & V2083-Cyg-pri & 010342012 & 1:2 & 349.6 & 82 & -31 & 6.90 & 5.98 & 1.32E+04 & 0\\
4573.01 & 004848321 & 3560.01 & 004848423 & 1:1 & 87.0 & -21 & 5 & 11.82 & 3.20 & 4.22E+03 & 0\\
4574.01 & 006522745 & 006522750-pri & 006522750 & 1:1 & 43.5 & -9 & 5 & 11.23 & 4.72 & 7.04E+02 & 0\\
4578.01 & 009652655 & 009652632-sec & 009652632 & 1:2 & 38.5 & 8 & 6 & 11.58 & 3.19 & 9.67E+02 & 0\\
4592.01 & 012108364 & 012108333-pri & 012108333 & 1:1 & 52.4 & -1 & -13 & 13.23 & 2.60 & 3.21E+03 & 0\\
4594.01 & 005696918 & 005696909-sec & 005696909 & 1:1 & 8.6 & 2 & 0 & 14.98 & -0.18 & 3.23E+01 & 0\\
4596.01 & 008487838 & V2277-Cyg-pri & 008552540 & 1:1 & 223.6 & 17 & 54 & 10.29 & 3.88 & 8.49E+03 & 0\\
4607.01 & 011912911 & 011913071-pri & 011913071 & 1:1 & 255.6 & 54 & 35 & 9.53 & 5.99 & 1.31E+03 & 0\\
4615.01 & 009345819 & 009345838-pri & 009345838 & 1:1 & 66.8 & -12 & 11 & 12.38 & 3.43 & 1.94E+03 & 0\\
4631.01 & 009602421 & V995-Cyg-pri & 009602595 & 1:1 & 134.2 & -34 & 1 & 11.88 & 0.96 & 4.06E+04 & 0\\
4641.01 & 003644505 & 3511.01 & 003644542 & 1:1 & 198.3 & 38 & 32 & 8.35 & 5.24 & 1.90E+03 & 0\\
4645.01 & 011076276 & 011076279-pri & 011076279 & 1:1 & 28.5 & -6 & 5 & 14.21 & 0.91 & 2.37E+03 & 0\\
4652.01 & 005817685 & 005817566-sec & 005817566 & 1:2 & 62.2 & -4 & -15 & 11.68 & 3.05 & 2.41E+03 & 0\\
4662.01 & 010407210 & V2083-Cyg-pri & 010342012 & 1:2 & 265.9 & 51 & -43 & 6.90 & 4.06 & 1.80E+04 & 0\\
4671.01 & 005428471 & 005513861-pri & 005513861 & 1:2 & 87.2 & -15 & -16 & 11.64 & 4.07 & 8.68E+02 & 0\\
4673.01 & 010794509 & V753-Cyg-pri & 010858720 & 3:2 & 171.1 & 43 & 0 & 10.97 & 1.65 & 9.23E+03 & 0\\
4678.01 & 004247811 & 004247791-pri & 004247791 & 1:2 & 44.7 & -10 & -6 & 11.26 & 3.09 & 1.91E+03 & 0\\
4679.01 & 006543645 & 006543674-sec & 006543674 & 1:2 & 40.3 & 7 & 8 & 13.54 & -0.09 & 1.45E+04 & 0\\
4682.01 & 005024252 & 3579.01 & 005024292 & 1:1 & 19.0 & -2 & 5 & 14.57 & -1.25 & 1.48E+03 & 0\\
4684.01 & 009602775 & V995-Cyg-pri & 009602595 & 1:1 & 134.2 & 29 & -16 & 11.88 & 4.04 & 5.75E+03 & 0\\
4688.01 & 004851145 & 004851217-sec & 004851217 & 1:2 & 90.8 & 22 & -2 & 11.11 & 4.53 & 1.56E+03 & 0\\
4696.01 & 009851845 & 009851944-pri & 009851944 & 1:2 & 113.9 & 7 & 27 & 11.25 & 2.63 & 5.48E+03 & 0\\
4697.01 & 009474483 & 009474485-pri & 009474485 & 1:2 & 20.9 & 3 & -4 & 14.88 & 0.60 & 3.99E+03 & 0\\
4701.01 & 008625732 & 008560861-pri & 008560861 & 1:1 & 115.2 & -20 & 21 & 8.50 & 6.32 & 4.99E+02 & 0\\
4718.01 & 007282042 & RR-Lyr-pri & 007198959 & 1:1 & 1127.9 & 112 & 260 & 7.86 & 5.59 & 3.90E+04 & 0\\
4729.01 & 011913072 & 011913071-pri & 011913071 & 1:1 & 102.6 & -22 & 14 & 9.53 & 4.88 & 2.97E+03 & 0\\
4731.01 & 009083470 & 009083523-pri & 009083523 & 1:1 & 80.2 & -18 & 7 & 12.71 & 3.19 & 2.27E+03 & 0\\
4732.01 & 007870282 & 007938870-pri & 007938870 & 1:1 & 46.1 & 12 & 2 & 12.29 & 2.94 & 4.45E+03 & 0\\
4736.01 & 005282477 & 005282464-pri & 005282464 & 2:1 & 23.4 & -4 & 5 & 12.80 & 2.24 & 3.89E+03 & 0\\
4741.01 & 008129005 & 008128965-pri & 008128965 & 1:1 & 27.9 & -7 & -3 & 13.23 & 1.51 & 1.69E+03 & 0\\
4753.01 & 004544628 & 004544587-sec & 004544587 & 1:3 & 112.9 & 7 & 28 & 10.80 & 1.74 & 1.09E+04 & 0\\
4757.01 & 007435780 & 007518816-pri & 007518816 & 2:1 & 40.3 & -1 & -10 & 12.85 & 2.17 & 4.35E+03 & 0\\
4760.01 & 009474232 & 009474222-pri & 009474222 & 1:1 & 18.2 & -3 & 3 & 13.28 & 1.29 & 9.85E+02 & 0\\
4761.01 & 003859151 & 003858884-pri & 003858884 & 1:1 & 194.1 & -11 & 48 & 9.28 & 5.60 & 2.36E+03 & 0\\
4806.01 & 004647662 & 004647652-pri & 004647652 & 1:1 & 47.3 & 9 & 8 & 11.81 & 2.96 & 2.58E+03 & 0\\
4812.01 & 008043721 & 008043961-pri & 008043961 & 1:2 & 209.6 & 53 & 2 & 10.74 & 4.97 & 2.78E+03 & 0\\
4845.01 & 011456405 & 2771.01 & 011456382 & 1:1 & 21.0 & 0 & -5 & 11.75 & 3.62 & 2.49E+00 & 1\\
4847.01 & 004544684 & 004544587-pri & 004544587 & 1:1 & 120.9 & -15 & 27 & 10.80 & 4.12 & 5.00E+03 & 0\\
4851.01 & 004851239 & 004851217-pri & 004851217 & 1:2 & 77.6 & -19 & 6 & 11.11 & 0.33 & 1.42E+04 & 0\\
4863.01 & 005471566 & 005471619-pri & 005471619 & 1:1 & 109.3 & 28 & 2 & 12.37 & 3.10 & 3.71E+03 & 0\\
4866.01 & 007117355 & RR-Lyr-pri & 007198959 & 1:1 & 946.7 & 220 & 90 & 7.86 & 7.03 & 1.60E+04 & 0\\
4867.01 & 009509223 & 009509207-pri & 009509207 & 1:1 & 34.4 & -8 & 0 & 13.13 & 0.46 & 2.39E+03 & 0\\
4870.01 & 004665991 & 004665989-pri & 004665989 & 1:2 & 35.6 & -8 & -4 & 13.02 & 1.65 & 6.04E+03 & 0\\
4874.01 & 007117549 & RR-Lyr-pri & 007198959 & 1:1 & 1027.3 & 208 & 152 & 7.86 & 7.20 & 1.42E+04 & 0\\
4879.01 & 009850966 & 3513.01 & 009851142 & 1:1 & 160.5 & 39 & -10 & 7.63 & 8.23 & 2.60E+02 & 0\\
4882.01 & 006522824 & 006522750-pri & 006522750 & 1:1 & 64.5 & 6 & 15 & 11.23 & 4.58 & 7.85E+02 & 0\\
4894.01 & 010031918 & 010031808-pri & 010031808 & 1:1 & 117.8 & -26 & 13 & 9.56 & 5.28 & 2.39E+03 & 0\\
4897.01 & 009910828 & 3513.01 & 009851142 & 6:1 & 206.6 & -21 & 47 & 7.63 & 7.25 & 1.99E+02 & 0\\
4901.01 & 010661917 & 010661783-pri & 010661783 & 1:1 & 129.0 & 26 & 19 & 9.59 & 3.39 & 1.22E+04 & 0\\
4908.01 & 003962684 & 003858884-sec & 003858884 & 1:1 & 108.6 & 27 & 6 & 9.28 & 4.68 & 2.02E+03 & 0\\

